Posterior Collapse and Latent Variable Non-identifiability

Variational autoencoders model high-dimensional data by positing low-dimensional latent variables that are mapped through a flexible distribution parametrized by a neural network. Unfortunately, variational autoencoders often suffer from posterior collapse: the posterior of the latent variables is equal to its prior, rendering the variational autoencoder useless as a means to produce meaningful representations. Existing approaches to posterior collapse often attribute it to the use of neural networks or optimization issues due to variational approximation. In this paper, we consider posterior collapse as a problem of latent variable non-identifiability. We prove that the posterior collapses if and only if the latent variables are non-identifiable in the generative model. This fact implies that posterior collapse is not a phenomenon specific to the use of flexible distributions or approximate inference. Rather, it can occur in classical probabilistic models even with exact inference, which we also demonstrate. Based on these results, we propose a class of latent-identifiable variational autoencoders, deep generative models which enforce identifiability without sacrificing flexibility. This model class resolves the problem of latent variable non-identifiability by leveraging bijective Brenier maps and parameterizing them with input convex neural networks, without special variational inference objectives or optimization tricks. Across synthetic and real datasets, latent-identifiable variational autoencoders outperform existing methods in mitigating posterior collapse and providing meaningful representations of the data.

==> img/fashionmist_figs/.ipynb_checkpoints/plot_idgmmvae_fashionmnist-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for au\n",
    "# hand replace new line and space\n",
    "\n",
    "# replace \n",
    "# \"]\n",
    "# train\" \n",
    "# with \n",
    "# \"] train\"\n",
    "\n",
    "# replace\n",
    "# \"\n",
    "#        \"\n",
    "# with\n",
    "# \"\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-3-a76d0840c715>:3: ParserWarning: Falling back to the 'python' engine because the 'c' engine does not support regex separators (separators > 1 char and different from '\\s+' are interpreted as regex); you can avoid this warning by specifying engine='python'.\n",
      "  layer9 = pd.read_csv('out_fashionmnist_id_gmmvae20200603022521321504.log', sep=', ', comment='I', skiprows=17, header=None)\n",
      "<ipython-input-3-a76d0840c715>:4: ParserWarning: Falling back to the 'python' engine because the 'c' engine does not support regex separators (separators > 1 char and different from '\\s+' are interpreted as regex); you can avoid this warning by specifying engine='python'.\n",
      "  layer6 = pd.read_csv('out_fashionmnist_id_gmmvae20200603022521321591.log', sep=', ', comment='I', skiprows=17, header=None)\n",
      "<ipython-input-3-a76d0840c715>:5: ParserWarning: Falling back to the 'python' engine because the 'c' engine does not support regex separators (separators > 1 char and different from '\\s+' are interpreted as regex); you can avoid this warning by specifying engine='python'.\n",
      "  layer3 = pd.read_csv('out_fashionmnist_id_gmmvae20200603022530820492.log', sep=', ', comment='I', skiprows=17, header=None)\n",
      "<ipython-input-3-a76d0840c715>:6: ParserWarning: Falling back to the 'python' engine because the 'c' engine does not support regex separators (separators > 1 char and different from '\\s+' are interpreted as regex); you can avoid this warning by specifying engine='python'.\n",
      "  layer1 = pd.read_csv('out_fashionmnist_id_gmmvae20200603022530819683.log', sep=', ', comment='I', skiprows=17, header=None)\n"
     ]
    }
   ],
   "source": [
    "# replace \"i[\" with \"i [\"\n",
    "# remove \"]\"\n",
    "layer9 = pd.read_csv('out_fashionmnist_id_gmmvae20200603022521321504.log', sep=', ', comment='I', skiprows=17, header=None)\n",
    "layer6 = pd.read_csv('out_fashionmnist_id_gmmvae20200603022521321591.log', sep=', ', comment='I', skiprows=17, header=None)\n",
    "layer3 = pd.read_csv('out_fashionmnist_id_gmmvae20200603022530820492.log', sep=', ', comment='I', skiprows=17, header=None)\n",
    "layer1 = pd.read_csv('out_fashionmnist_id_gmmvae20200603022530819683.log', sep=', ', comment='I', skiprows=17, header=None)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "      <th>1</th>\n",
       "      <th>2</th>\n",
       "      <th>3</th>\n",
       "      <th>4</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>train ent loss zacc kl_discrete kl_conti [2.23...</td>\n",
       "      <td>645.22437</td>\n",
       "      <td>0.166</td>\n",
       "      <td>0.065099</td>\n",
       "      <td>7.961733</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>test ent loss zacc kl_discrete kl_conti [2.238387</td>\n",
       "      <td>645.36850</td>\n",
       "      <td>0.195</td>\n",
       "      <td>0.064198</td>\n",
       "      <td>7.874311</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>train ent loss zacc kl_discrete kl_conti [0.96...</td>\n",
       "      <td>315.12943</td>\n",
       "      <td>0.353</td>\n",
       "      <td>1.334586</td>\n",
       "      <td>15.022655</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>test ent loss zacc kl_discrete kl_conti [0.950...</td>\n",
       "      <td>314.00050</td>\n",
       "      <td>0.371</td>\n",
       "      <td>1.352491</td>\n",
       "      <td>15.288005</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>train ent loss zacc kl_discrete kl_conti [0.32...</td>\n",
       "      <td>292.08304</td>\n",
       "      <td>0.383</td>\n",
       "      <td>1.982363</td>\n",
       "      <td>13.154882</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>855</th>\n",
       "      <td>test ent loss zacc kl_discrete kl_conti [0.067...</td>\n",
       "      <td>241.56065</td>\n",
       "      <td>0.542</td>\n",
       "      <td>2.235364</td>\n",
       "      <td>8.496756</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>856</th>\n",
       "      <td>train ent loss zacc kl_discrete kl_conti [0.05...</td>\n",
       "      <td>235.95271</td>\n",
       "      <td>0.562</td>\n",
       "      <td>2.246129</td>\n",
       "      <td>7.079154</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>857</th>\n",
       "      <td>test ent loss zacc kl_discrete kl_conti [0.072...</td>\n",
       "      <td>240.14789</td>\n",
       "      <td>0.562</td>\n",
       "      <td>2.230247</td>\n",
       "      <td>7.472951</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>858</th>\n",
       "      <td>train ent loss zacc kl_discrete kl_conti [0.07...</td>\n",
       "      <td>241.17830</td>\n",
       "      <td>0.562</td>\n",
       "      <td>2.229213</td>\n",
       "      <td>8.841126</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>859</th>\n",
       "      <td>test ent loss zacc kl_discrete kl_conti [0.061...</td>\n",
       "      <td>243.49539</td>\n",
       "      <td>0.543</td>\n",
       "      <td>2.241491</td>\n",
       "      <td>8.405169</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>860 rows × 5 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                                                     0          1      2  \\\n",
       "0    train ent loss zacc kl_discrete kl_conti [2.23...  645.22437  0.166   \n",
       "1    test ent loss zacc kl_discrete kl_conti [2.238387  645.36850  0.195   \n",
       "2    train ent loss zacc kl_discrete kl_conti [0.96...  315.12943  0.353   \n",
       "3    test ent loss zacc kl_discrete kl_conti [0.950...  314.00050  0.371   \n",
       "4    train ent loss zacc kl_discrete kl_conti [0.32...  292.08304  0.383   \n",
       "..                                                 ...        ...    ...   \n",
       "855  test ent loss zacc kl_discrete kl_conti [0.067...  241.56065  0.542   \n",
       "856  train ent loss zacc kl_discrete kl_conti [0.05...  235.95271  0.562   \n",
       "857  test ent loss zacc kl_discrete kl_conti [0.072...  240.14789  0.562   \n",
       "858  train ent loss zacc kl_discrete kl_conti [0.07...  241.17830  0.562   \n",
       "859  test ent loss zacc kl_discrete kl_conti [0.061...  243.49539  0.543   \n",
       "\n",
       "            3          4  \n",
       "0    0.065099   7.961733  \n",
       "1    0.064198   7.874311  \n",
       "2    1.334586  15.022655  \n",
       "3    1.352491  15.288005  \n",
       "4    1.982363  13.154882  \n",
       "..        ...        ...  \n",
       "855  2.235364   8.496756  \n",
       "856  2.246129   7.079154  \n",
       "857  2.230247   7.472951  \n",
       "858  2.229213   8.841126  \n",
       "859  2.241491   8.405169  \n",
       "\n",
       "[860 rows x 5 columns]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "layer6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(990, 964, 860, 826)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "layer1.shape[0], layer3.shape[0], layer6.shape[0], layer9.shape[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-6-970b60386608>:3: ParserWarning: Falling back to the 'python' engine because the 'c' engine does not support regex separators (separators > 1 char and different from '\\s+' are interpreted as regex); you can avoid this warning by specifying engine='python'.\n",
      "  clayer9 = pd.read_csv('out_fashionmnist_gmmvae20200604025833064963.log', sep=', ', comment='I', skiprows=17, header=None)\n",
      "<ipython-input-6-970b60386608>:4: ParserWarning: Falling back to the 'python' engine because the 'c' engine does not support regex separators (separators > 1 char and different from '\\s+' are interpreted as regex); you can avoid this warning by specifying engine='python'.\n",
      "  clayer6 = pd.read_csv('out_fashionmnist_gmmvae20200604000223166381.log', sep=', ', comment='I', skiprows=17, header=None)\n",
      "<ipython-input-6-970b60386608>:5: ParserWarning: Falling back to the 'python' engine because the 'c' engine does not support regex separators (separators > 1 char and different from '\\s+' are interpreted as regex); you can avoid this warning by specifying engine='python'.\n",
      "  clayer3 = pd.read_csv('out_fashionmnist_gmmvae20200604045209034115.log', sep=', ', comment='I', skiprows=17, header=None)\n",
      "<ipython-input-6-970b60386608>:6: ParserWarning: Falling back to the 'python' engine because the 'c' engine does not support regex separators (separators > 1 char and different from '\\s+' are interpreted as regex); you can avoid this warning by specifying engine='python'.\n",
      "  clayer1 = pd.read_csv('out_fashionmnist_gmmvae20200603201241294657.log', sep=', ', comment='I', skiprows=17, header=None)\n"
     ]
    }
   ],
   "source": [
    "# replace \"i[\" with \"i [\"\n",
    "# remove \"]\"\n",
    "clayer9 = pd.read_csv('out_fashionmnist_gmmvae20200604025833064963.log', sep=', ', comment='I', skiprows=17, header=None)\n",
    "clayer6 = pd.read_csv('out_fashionmnist_gmmvae20200604000223166381.log', sep=', ', comment='I', skiprows=17, header=None)\n",
    "clayer3 = pd.read_csv('out_fashionmnist_gmmvae20200604045209034115.log', sep=', ', comment='I', skiprows=17, header=None)\n",
    "clayer1 = pd.read_csv('out_fashionmnist_gmmvae20200603201241294657.log', sep=', ', comment='I', skiprows=17, header=None)\n",
    "\n",
    "# these are collapse gmmvae"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "col = 2\n",
    "from scipy.ndimage import gaussian_filter1d\n",
    "sigma=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(6,4))\n",
    "# plt.plot(np.arange(layer1[::2].shape[0]), layer1[::2].iloc[:,col], label=\"1-layer ID-GMVAE\")\n",
    "plt.plot(np.arange(layer3[::2].shape[0]), gaussian_filter1d(layer3[::2].iloc[:,col],sigma=sigma), label=\"3-layer ID-GMVAE\", linewidth=4.0)\n",
    "plt.plot(np.arange(layer6[::2].shape[0]), gaussian_filter1d(layer6[::2].iloc[:,col],sigma=sigma), label=\"6-layer ID-GMVAE\", linewidth=4.0)\n",
    "plt.plot(np.arange(layer9[::2].shape[0]), gaussian_filter1d(layer9[::2].iloc[:,col],sigma=sigma), label=\"9-layer ID-GMVAE\", linewidth=4.0)\n",
    "# plt.plot(np.arange(clayer1[::2].shape[0]), clayer1[::2].iloc[:,col], label=\"1-layer GMVAE\")\n",
    "plt.plot(np.arange(clayer3[::2].shape[0]), gaussian_filter1d(clayer3[::2].iloc[:,col],sigma=sigma), label=\"3-layer GMVAE\", linewidth=4.0)\n",
    "plt.plot(np.arange(clayer6[::2].shape[0]), gaussian_filter1d(clayer6[::2].iloc[:,col],sigma=sigma), label=\"6-layer GMVAE\", linewidth=4.0)\n",
    "plt.plot(np.arange(clayer9[::2].shape[0]), gaussian_filter1d(clayer9[::2].iloc[:,col],sigma=sigma), label=\"9-layer GMVAE\", linewidth=4.0)\n",
    "# plt.plot(np.arange(500), np.ones(500)*0.8976, label='oracle')\n",
    "plt.rc('font', size=16.5) \n",
    "plt.legend()\n",
    "plt.xlabel('Epoch')\n",
    "plt.ylabel('Accuracy')\n",
    "plt.gca().get_legend().remove()\n",
    "plt.tight_layout()\n",
    "plt.savefig('fashionmnist_idgmmvae_acc.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "col = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(6,4))\n",
    "# plt.plot(np.arange(layer1[::2].shape[0]), -layer1[::2].iloc[:,col], label=\"1-layer ID-GMVAE\")\n",
    "plt.plot(np.arange(layer3[::2].shape[0]), gaussian_filter1d(-layer3[1::2].iloc[:,col],sigma=sigma), label=\"3-layer ID-GMVAE\", linewidth=4.0)\n",
    "plt.plot(np.arange(layer6[::2].shape[0]), gaussian_filter1d(-layer6[1::2].iloc[:,col],sigma=sigma), label=\"6-layer ID-GMVAE\", linewidth=4.0)\n",
    "plt.plot(np.arange(layer9[::2].shape[0]), gaussian_filter1d(-layer9[1::2].iloc[:,col],sigma=sigma), label=\"9-layer ID-GMVAE\", linewidth=4.0)\n",
    "# plt.plot(np.arange(clayer1[::2].shape[0]), gaussian_filter1d(-clayer1[::2].iloc[:,col],sigma=sigma), label=\"1-layer GMVAE\")\n",
    "plt.plot(np.arange(clayer3[::2].shape[0]), gaussian_filter1d(-clayer3[1::2].iloc[:,col],sigma=sigma), label=\"3-layer GMVAE\", linewidth=4.0)\n",
    "plt.plot(np.arange(clayer6[::2].shape[0]), gaussian_filter1d(-clayer6[1::2].iloc[:,col],sigma=sigma), label=\"6-layer GMVAE\", linewidth=4.0)\n",
    "plt.plot(np.arange(clayer9[::2].shape[0]), gaussian_filter1d(-clayer9[1::2].iloc[:,col],sigma=sigma), label=\"9-layer GMVAE\", linewidth=4.0)\n",
    "\n",
    "plt.rc('font', size=18) \n",
    "plt.legend()\n",
    "plt.xlabel('Epoch')\n",
    "plt.ylabel('Test Log Likelihood')\n",
    "plt.ylim((-400, -225))\n",
    "plt.tight_layout()\n",
    "plt.savefig('fashionmnist_idgmmvae_ll.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "col = 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZQAAAEQCAYAAACX5IJuAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAABDoUlEQVR4nO3deXwU9f348dd7r9zJkoQcEI5wH4Ki0YJgRTyxXOLVKhS1Kq1VWtFvrfVuaevVqq3Kr/ZQDoWKR5XWC0GBKohYQUEOuW9CSMh97PH5/TGbkDsTSLIB3s/HYwk7+5mZz8zuzns/n/nMvMUYg1JKKXW8HOGugFJKqZODBhSllFItQgOKUkqpFqEBRSmlVIvQgKKUUqpFuMJdgbaUnJxsunfvHu5qKKXUCeWLL77IMcZ0bKrcKRVQunfvzurVq8NdDaWUOqGIyE475bTLSymlVIvQgKKUUqpFaEBRSinVIjSgKKWUahEaUJRSSrUIDShKKaVahAYUpZRSLeKUug7lWFWUlvPO069QVFpC7Zv9t8bN/z2RTkSkRZblcDiITUq2V1aEoV3OaJH1AsRf0AVxO1tseUqp9k0Dig1fLPyENeU7G2/PtWRkKW/BZQGU7LVVzImDgVuSWmy1cSM6n3gBxRhooWCu1KlGA4oNvooKAL6TPJBLb7sSEWmxFkSLq0yY1lj9gkHr9dxt4CsFE4TkPpD9DRzaBAPGW+XWvwFJvcEdaT1P7gvlheCKgN2rwB0FST3hm7fBEw1pg+GbtyA2Fc7+EQQqYN96KC+Aw1uh/1hweqz1rnsNOmRa5arzl0PeDijOgS7fgW0fg8sD0cmQ0t+qa/YGWPOKNW9ij6Pb6iuFrxdA70uhogi2LrGW4S+Dwv3WvJnnQ3SiVb4o26rjkV2AgL8U3p4Gox+H2BRwOKHTECjLx6z8C4HEM3H1GwaleVb5fV+Ctwukn14ViExFCYHDeTjTOiH710Jyb8jdDsXZ0OMCa9u93aw6Hwztm4yzrTps/Dc4XFYdS/OsaUEfRCZAykBwumH7Mug/DqK8sPUj2P4xDLwCf2R3Ct9dSMLlF+PwpsG61633p+swOLjOWlaviyC+E+z/CnYsh6wfWet3RUDAB99+AKddaT2v/CwV7IWYjtZryX0g51vrPew+HLYshszzIKqDtS9Kj1h1L86GnM0Ur9tG1HfH4SjaYW1DUk+MMUe/Oznfws5PMP3GEyzIxekKgLcrlBy26gmY0H4VEas+O/5rfSaG/gRTnINsXQznTIWigxhfKXJwHSa2MyRlIoEy67PU5TtQsA+2LILB11rT8nZAz1HgiTn62Tu0CTa9A1GJ1mdVHPC/2dZ297oIjuyEmGTwV0BstbuQlORa+9oZ2m+Bctj8njXf1iXW6/v+B9e+DBGxdb+vh7dYy3VGWMsRwQSDSNBnfWYPrrfKZJxtfd/K8sETBw7H0fVvWQyDr274O99G5FTK2JiVlWWO5dYry+a8x5KtKzk3dTCX/GRiK9QsxBgoPADx6Uefr5wJEXHWF6JgL7ijree9LoS9X1jT+1wKm9+3Dto7/gtdzobv/RE+uN86MCf1gsJ9kLPFWm5ZfmiZe+pUofigh0C5g/iuZQBUFDlxRQVwOAFXFMGyMiQyCvGXEKgQ/KVOnBFB/GUOIhL8YKzvQFlhLM4oB25nIfs+8+JwGWK7+nF5ynE4DcYITk+QnG/TiE4uozxPiOweh2//YZxOP5FeHwG/E4crQOGuKOIyyojo4CNvRxLR3gIC5Q7KjrjwVcThTOiAw5eNO84Qk5hHwa4oDq+PI8LrI6F7CXlbYohI8JPQvYRAhYMK0wHxQDCnkNxNscSklpOQWULBzmjKjriI7VROeb6L0hwPkZ3iCJYW4XSWU7w/ko5nlVCeA74iF/HdSvCXOXHHOohIKKe0tDMF3xRQluvGE+cnumM5Dpch4BNAwIAnwY+43DhdFZQcdFO0LwJPXID4bqUU7Yug7IgbT6yfhO6lRCVVkL8jmopCF67oAA6nwV/qoLzAQ/kRFwndS+h4egGHv4kj71vrwOiO8ROd4idQDhWFLuK6lCICDk+QYIWD/MPxuPzlxKSVEeyRgrsgG4/TCU7DkW+clBzy4O4gRCRGQryHwO5DeGICJPYvAiBY4aD0sBsjToLlhqIIL55ED2ZjHsUHPTjj3DilDIczSNHeKKKSKghUOIjqWEGFdKB8j4+4rhXEppdSlgOeOD9HtkZTdsRNUr8iAmVOYjuXkb8jiooiN75iB4EyJxGdhegOxYg/iCfWT1mum8I91g8dV0oEUlpKRYGTiAQ/FQVOXDFB/KUORCC2cxmlOR48sX7iu5WCgK/QRWFOLAXOBCJiEnB6Y0h0bsCXU4I4DL4SF+WFblIHHSEqzQ+eWBwVBVXfk0BEAj5fBW7jw2n8VdODEQk4yvPr/Xr7ojpS6O1PfJcBlGxejqcsG2fQh7viSM3vYOIAinMPkEJunWX4ceIiAEBpfA/yKxwklu3E5YD11/yXOevKKfUFyS/1kRYfwYGCcjrGRvDk1YOP60ewiHxhjMlqspwGlKYtm/MuS7Z+xrlpg7nkx80IKPl7rF+aaYOOTgsGrV8WAb/1C7jkMHw51/oV9eVcWDMXBl0D3i4ElvwRExBckUFrXmeE9eunln0rvRgDaWfl43AZxGEd1Evz4hBvR3I/yyP5tEKObI/F6fZbX5iyCOIzCinYEU3RoTh8+UGiU8opyY2CQBBzWire1FTyP/wKhyeIt7+DsooUSjZk44p34emXRsmqmgHJlebFf6gQIj1QXGptrtOJIxBo9j63ywjIcXyEAx4XBA1Of+hLGhdLVGHRsS/PJRSlxJCQXwQ+AxVHv8R+twOXL1jvPE6/IegQtnXrRnLOIbyFxTXKmNBiCmNjia+vfmIo80YQmVfRaP2CUYKjtOEd5knwUV7oRupWs1EGOJCaRFr2YYxDcATqrsNEC7gMFEDtQ5txglT7mIjTUJIciTMvgKfCT338Tgf+Ti4i8ysolQgIGDxuP6YUXGXWBgRFcDRwjAvEO3AWBo7u3Hp8cPrZnNZnFwdNBzaYrsRRQm/nAcT4OWS8ROAjkgr6O3YyyLGDtwLn0klyiMDH4sCZpEkuu00K2RFduNG/gIEO65ZYO4MpbDPpJEgxRSaKcx3rySGBNMljTbAnZzi2VtVhvn8krwQu5DLn55zvWMt2k87Zjo3kmTj2mmS2mXQWBM5ns+mCyyH4g0e3Nz7SRUGZnzO7evnL5Cw6xkU0uK2NsRtQtMvLjqr3x0aE95XB4kesALHoQauZ3KG71S3QcxR88ozVDZG9AUpyasyauzmGqM4diNr0LgVbfOz91Gqp9LgphQPZbv475s9czh5K3prNodRORL63AlJTMDvWA1CwM9qqbmwEfhPAXewHyoAoCnZF1alq3kbrF97BTt1Izd9OSXYEYH0R5euD5H99ELB+leauhQJPPtuSezL48Db8tYJJoTuKuANHAPgyOoM1vVMpcUYzaP8BVqf24/RDW4jzlXDOwY38r2Mf9sdHM2L3Jt7vNYCICiduyWdT7AC+7NiPwSXLGbSnmM0J3YmP/ZTPOmcy8fMA5+/8H+92+w4bevro1q0PJdsOsTjNSWKBhx/s20LSviL6HtzJhqRO/GNob7oziJTsPbzXyUNCMXTKdRAUB5uSOjIweTNDVq/mtbOTKQtk0iv7ENEFHVgy2IWzJJnoMheJZie74pM5q+J/ZGztwZeJSVw2oAuf7t/H+uJ+9PH4qPB2wLdtB/1zd7DF25ng6V5SkwrYnneQ4iIH5Ye6ERW3jUKXwUiA9L1plEUEyCzcRQ+TjOO8kXyw92uGr97K2rQM9qQFiYvZzrADXanYVcDhqATOOaMHl447j4cXv8SRMjcBc5D47R7SixO4KK6U/0WmsjIqg70FR7ho33p2pPTgoooD/CvYkfHB7XQcexW7lixjQ4GP3pePpFNZNvLX2WRHebmok4cVCXFEOxP4ducGVvWbQJpT+Ca3DCcV3H1FB955fR//t+hZdnTK5H99e1MSuYyDsQWkdb2LvjEZLPpgJX169aWwS28+3LCSyKjN3FSUyOqkLG6f8xClDjczB08g4/JLyC/z0cd3hI0bd7LLm8Lggn3kxSdhevoZEZPIyh0vclN+T/K69GVvn558nruQjl/1oZfTyRnnDmbTlr1ErPqQr0aew56DyYw5bwD/O7iWr3fCeX28HMyN5gdnd2Xd+r/zybcr2Rr0MGTz17gvu5orTp/Ixn+tY/bGAm645DTuXbuGMxMPMXXDVny9BlKycSPvndaXYEEHYjJXcqH7UvY4BhKbeYh3tnzMyIyL+XqHsCUYQceOB9m8K4mtOQc4L2sT3fs/w7sHyygMRPNlhZ/eKXGcH+3mix15+IvKMUUVvB51JW8KeIIlnNOnC3GRbnbklvC/nbn8V8rZmW9wiZ9B3VIxmYms+/dz0PlMUnqdScrqPeyMGUnU+T144z8beNfj5KyuHTijq5dzRNi6ahfXpsbx/bO7EOl28uGGg5zVrQMJUW5e+mQHH2/OJinG0/Tx6zhpC8WGpbPe4aPtqxiefgYXT53QeOGVM+G9Xzb4ckWRk9LDbnzlTuLSysjbEsOhqyeyYtNGznttFwDr+5/GwA3r6sx7OCqamIoKIgM1f7HlRcTwZdckRn1rzb/TG0tOUgkJJUGcAWHxAC8JBVEEKxIpTdpJnK+II9EuumfDq+cJeVEJZB7OpcIFp+00bE0Vhm8M8s/zHAQc4HdCTBkURQEipOYZCqKh7x7DvvQk+q9LZFW/nrgil1LqchPpP50izycABAoHMLbfMAoD+9l8sIAuAT9nDbyYv2z4TZ3ty0o9hzhPDB/t/ohETyf8AQcFgWqByxjiPV4KfPV3KfSO7Ea/j7fzwZlCuccK/pHOSMoCVvddH29f8gpiOBRYW/Pn8DGI88SRHJXM7sLdpEZ1xud3UxI8SJGvsFnL6ZfYj425G+t9LSO2K8M6fYde3l7sLdrL7G9m13h9Qo9r+Gjv+1zU9SIGJA3gqS+eore3N/uL95NXnkeCx0t26UGu7H0lS/csJaf06A+YgYmDifUkEB8RyaKdi+gY1ZFDpYeIcEYwuONg/ndgLQGs1o5TnCQEosiVwkbPzXWI6EBeeV7V8/6J/elWFElmx750yOjBlrwtrDu8jjh3HPuL97OnaA/eCC/xnnh2FOyosSyXuPBX60o6M+VM4j3xHC47zLqcdRgMF3e7GG+ElwWbF9je33HuOHxBX9Vnoj7pMensL94PQJQrilJ/ab3lBicPZmfBTvIr8rm277XcP/R+2/U40WiXVz2ONaB89OJ/WLrzc0Z0OoOLbp1QNT1ogrzw1Qtclj4C78freZU3GPrlMmSbh90+D6fHFJPb8VL6XTOG7Q8+xzfxh+m5wYerVndAuQsi6mnVzxnl4MwtQQbugnfPErzFEFsK/xomfHedYXVvISdeONABiqOsA/21y+EfF0FJjJMf9fotX+cvZt3B3ZQ6thIwfqIkmSMHziYhcRendY6lJFDE7sJdjOg8gi8OfEFmfH/2Fu1mT/E2AH52xi/YX7KDVze/WlWvpMhkKoLlFFbUPHhGuaLwBXw1DgSVXOIiMSqRworCqi9oYmQiUwZOocxfxtpDa/l036cIwtlpZ7PqwCqiXdGMzhzNOWnn8PCKhyn1l3J6x9NJi0nj3E7n8vHuj/lo90ekRKUQ44nhQPEBusd3xxf0seXIFjITMhneaTgAczfMrapL5XJf//Z1AKYMmMKqA6vo6e3J9LOms3L/Sj7b/xnX97+eeRvn8c72d4jzxJFTmsOZKWdyesrpHCw+SLGvmGh3NKv2r+Jw2WFOSzqNcb3GsbtwN3O+mUNiZCJd4rpwWvJpXNDlAvYU7uHhFQ9X1SPOE4cgFFTrm6+ue3z3Ggdaj8NDrw69iPPEUVhRyDeHvyHeE181f+0DenM4xDrBGzRBXOLivIzz+Gj3RwAkRSZR4i8hMTKRvUV7GdtjLAu3Laya94aBN/D21rfpGNWRWE8sboebEn8JFYGKGsEyyhWFU5wU+YoYlDyIWHcsK/avAGBg0kDWH15PtCua87ucT6Qzkg93fcjgjoP5bP9nxLpjKagoINIZyeQBk8kvz+f1b1/HF/RVLf/2M27nuTXPYWoNubw7626W7VnGsE7DOFB8gLyyPD7Z9wnFvmK+k/4dPtv/WY3yGbEZjOs5ju3528mvyCcxMhGP00OcO443t7zJmSlnsqNgB7sKdxHviccb4eVgyUEWX72YOE/cMe3/9k4DSj2OPaD8m6U7VzOi8xAuumV81fTPD3zOTe/fxIXrA0x92/BOltB3j6HngZrzf9Y/ie9sOFz1PCjgd4AnAP/t2YHMnDKKOrgoumo4kfsLyN62l91dhcPfOYPBcZ3xr83h77GvgQiT+/2I7/efyMbcjUQ4IyioKGB7/nYu7X4p2/K3MSh5EG6HmyPlR+ib2LdqnQeKD7A+Zz1npZ6FN9Jb73ZWjsApqChgw+ENnJN2DiJCIBjg490fM7zzcDxOD4FgAIPBKc6qejzz5TNMHTyVSGckOWU5DE0fCsCa7DU8v+Z5fjP8N6TGpFJUUcT2/O2kxqSSEp1SY/355fkYY/BGetmUu4n02HTiPfE16lZbeaAct8NddUCs2scmiGCNDiqsKOQH//kBPz/z55yWfBq+oI/0mHRe3vAyE3pNICEiodH3v3JZQIMnNot9xUS7ohERjDHsLtxN1/iudcodLj1MfEQ8TnFWLRNgb9FeIpwR/OGLPzC2x1hO73g6sZ5YtudvpzxQTmZCZp3tzC/Pp6CigF8t/xVX9rmSAUkDuHrh1UwdPJWkyCQm9J5AXlke5YFy0mPS8TitLo8/rP4Dp3c8nQhnBB/v/phbBt/C4bLDeCO8GGOIj4ivClQuceF2usGAy+EiuySblOgUFm5byNrstQxIGsDE3hMJmAAuR90e9M8PfE6kM5KO0R1JjExERDhcepi0mDQAXlz3IvGeeCb2nsieoj2kx6RXLSdogjjEQXmgnAhnBIdLDxMwgarPTYmvhIKKAuI98RwoPkAPbw/yyvLwRngB+Pu6v3N+xvn07tC7Tr0CwQDlgXKi3dF8m/ctv1n5G76b8V0u6HIB6THpRLuj632fA8EAToez6v8iwvb87ewt2svwTsOrXjvZaECpxzEHlH8sZOmuL2oElH1F+/j9qt+zdNdHTF4cZMznR/fj9lTIPFhzGfsSIbLCSWJRgBfvGIQvJZqxX8fwsPNybhs9iO+fU/fgU92KfSv4/MDnTDtzWrPrr04dOaU5JEfZu5BVKbv0pHwrqPxxml+ez5g3x9Bvazmz3ggSWWtgzSdjzyXzb58C8I+LHVy3KoIdv/o+4877ITnLvubxsRdbBa+GUTbXPazTMIZ1GtYyG6JOWhpMVDhpQLHB1Brltejl3/H430rpXG2Y+LxLuzJm5FWklicy49qJHI77K5H9+vLgsDOJcUYzxGk1hTuOTWvbyiulVBvRgGJDZbdgZf+5+60lVcHE4QriOSOLB3/3Aq6Yo1fdJk+9tc3rqZRS4aQBxYajAQUO5O6i29ajF5YV9U3mrLkvh6tqSinVbujt65tDhJ2bVxPhB+OwgsymzLFhrpRSSrUPGlCaRTi4z7oqXaLdACR7YxqbQSmlThkaUOwIdXmVB8t4Zd18APKHWiOukocPDVu1lFKqPdFzKDZUjvI6UHygaojws/7ufD5xPOu+e1b4KqaUUu2ItlBsMMa6YaI/GKgKKHucKQzt1RG3U3ehUkqBtlDsCbVQyk053goHEOSJG8+je9/u4ayVUkq1KxpQbLEiSkWgHG+Z9f8z+3XGGXtsuQWUUupkpP01NlSeQymrFlAcUXXziyil1KmsTQOKiFwlIq+LyE4RKRWRTSLyexFp8p7PIhIpIk+IyP7QvCtE5LttUe/KFkp5oIyE8gDG5UCcJ+ddRZVS6li1dQvlbiAA/Aq4DJgJ/ARYJCJN1eXvwC3Ag8AYYD/wvoic0Wq1Dam8lVdpoJyE8gASoT2FSilVW1sfGccaYw5Ve75URHKBWcBIYEl9M4nI6cB1wE3GmBdD05YC64FfA+Nas9KVt15xVPiIrTA4o/TciVJK1damLZRawaTS56G/nRuZdRzgA/5ZbVl+YD5wqYi07hE+1EQZ8U2QmAqDM1rPnyilVG3t4aT8+aG/GxopMxDYbowpqTV9PeABerVGxWoTILICnDH1Z3NTSqlTWVgDioh0xuqy+tAY01gqxUSgvmTZudVeb2gdt4rIahFZfehQfQ0kGyqHeRlwFztwJWsSI6WUqi1sAUVEYoG3AD9wY2utxxjzgjEmyxiT1bFjx2NdRug/QQKFLtydG+udU0qpU1NYAoqIRAELgR7ApcaYPU3Mkgd0qGd6Zcskt57XWkxlPAllAMbde3Brrk4ppU5IbR5QRMQNvAZkAZcbY762Mdt6IFNEap+8GABUAFtatpYNCEUWT4a2UJRSqra2vrDRAbwMjAImGGNW2px1IeAGrq62LBdwLfCBMaa8petaUyhjY+ivu1On1l2dUkqdgNr6OpTnsILCb4FiEameTGSPMWaPiHQDtgK/Nsb8GsAY86WI/BN4OtTC2Y51QWQmcH1rV7qyy6ty+LArNbW1V6mUUiectu7yGh36ex+wotbj5tBrAjjrqduNwIvADOA/QBfgMmPM/1q5zlRGkqoLHOOavFOMUkqdctq0hWKM6W6jzA6Onv+uPr0UmB56tKmjJ+WtvCgidaqnlFKnvPZwYWP7ZyrPoSillGqIBpTmqDqZopRSqjYNKDYYtIWilFJN0YBiR8A6d4IxxPzolvDWRSml2ikNKDaYoBVQNneD9Ok/D29llFKqndKAYkPlcOEg4HbqLlNKqfro0dEGY6wWStCpJ+WVUqohGlDsCHV5BfX6E6WUapAGFBtMMNTl5dAWilJKNUQDih2hcyhG95ZSSjVID5FKKaVahAYUG45mANYuL6WUakhb377+BGWq/atU+AWDQfbs2UNxcXG4q6JOAm63m5SUFOLj449rORpQmkVHean2IScnBxGhb9++OBza0aCOnTGG0tJS9u7dC3BcQUU/iTZUdnUFw1wPpSodOXKE1NRUDSbquIkI0dHRdO7cmezs7ONaln4a7ajMh6INFNVOBAIB3G53uKuhTiJRUVH4fL7jWoYGlGbQcyiqPdFEb6oltcTnSQOKDUbzoCilVJM0oNhReWGj/iJUqsV1796dDz/8MNzVUC1AA4otVUnllVJNePbZZ8nKyiIiIoIbbrgh3NWx7YYbbuD+++8HYMeOHYgIsbGxxMbGkpqaypgxY1i0aFGTyzHG8OyzzzJ48GCio6NJS0tj5MiRzJ8/v6rMyJEjERHWrl1bY94rrrgCEeHjjz9m/vz5dO/evU4Pid/vJyUlhX//+99V6+vRowcDBgyoU5eRI0cSGRlZtR2xsbGMHTu22fvGLg0odmgLRSnbOnXqxP33389NN90U7qo0yO/32yp35MgRioqKWLt2LRdffDFXXHEFL730UqPzTJs2jaeffpo//OEPHD58mL179zJjxgzee++9GuX69OnD7Nmzq54fPnyYFStW0LFjRwAmTJjAkSNHWLp0aY353nvvPUSEyy67DIBly5aRnZ3Ntm3b+Pzzz+vU59lnn6WoqKjqsXDhQlvbfiw0oNhg9MJGpWybOHEiEyZMICkpqdnzrlq1imHDhuH1eklPT+f222+noqICgJ/+9KfcddddNcqPGzeOp556CoB9+/Zx5ZVX0rFjRzIzM/nTn/5UVe7hhx/mqquuYtKkScTHxzcZFGpLS0vjZz/7GQ8//DD33HMPwWD9FxFs3ryZ559/nvnz53PxxRcTFRWF0+lkxIgRddZ5/fXX889//pNAIADAvHnzuOKKK/B4PABERkZyzTXX1Ag6ALNnz+a6667D5bIuI5w1axbjx4/n8ssvZ9asWc3arpamFzbaURVJtIWi2p9HFq7nm30FrbqOAZ3ieWjswFZdB4DT6eSpp54iKyuLPXv2MHr0aJ5//nl+/vOfM2XKFCZMmMATTzyBw+EgJyeHDz/8kL/+9a8Eg0HGjh3L+PHjmTdvHnv27OGiiy6ib9++XHrppQC89dZbLFiwgNmzZ1NeXn5M9Zs4cSL/93//x6ZNm+jfv3+d15csWUKXLl3IyspqclmdOnViwIABfPDBB4wePZrZs2fzzDPP1GhBTJkyhdGjR/Pcc88RFRVFfn4+CxcuZMWKFQCUlJTw2muvMX/+fEpLS5k6dSp//OMfq4JSW9MWig1GL0RRqk2cddZZDB06FJfLRffu3Zk6dWpVl88555xDQkICixcvBmD+/PmMHDmS1NRUPv/8cw4dOsSDDz6Ix+OhR48e3HLLLTXOWwwbNowJEybgcDiIioo6pvp16tQJgNzc3Hpfz8nJIS0trca0jIwMvF4vkZGR7Ny5s8ZrP/zhD5k9ezYbN27kyJEjDBs2rMbrw4cPJzU1lTfffBOAV199lT59+nDGGWcA8MYbbxAREcEll1zC9773PXw+H//5z39qLGPatGl4vd6qxwMPPHBM226HtlDsqEwBrAFFtUNt0XJoKaNHj2b58uUA/OUvf+H666+v8frmzZuZPn06q1evpqSkBL/fz1lnnVX1+pQpU5g7dy4XX3wxc+fO5Wc/+xkAO3fuZN++fXi93qqygUCA8847r+p5ly5djrv+lbcnSUxM5OWXX2bq1KkAnHfeebz77rskJSWxf//+GvPs2bMHv9+P2+2uc4J94sSJ3HXXXSQlJTF58uR611kZdK677jrmzJnDD3/4w6rXZs2axTXXXIPL5cLlcnHllVcya9Ysrrjiiqoyf/rTn7j55puPe9vt0IDSHBpQlDou7777bqOv/+QnP2HIkCHMmzePuLg4nn76aV577bWq1ydNmsRpp53G2rVr2bBhAxMmTACsYJGZmcm3337b4LJb4sK9N998k5SUFPr27Uv//v3rBMRRo0Zx++23s3r1alvdXtHR0YwePZqZM2eydevWestMnjyZX//616xYsYKVK1fy6quvAlagWrJkCatWreL1118HrC6wsrIycnJySE5OPs6tbT7t8moWDShKNcXv91NWVkYgECAQCFBWVmZ7VFVhYSHx8fHExsayceNGZs6cWeP1jIwMzj77bCZPnsyVV15Z1XV1zjnnEBcXx2OPPUZpaSmBQIB169bVO+rpWBw8eJBnn32WRx55hN///vcN3kOtb9++TJ06le9///ssWrSoqi6ffvppg8v+3e9+x9KlS+nevXu9r3fv3p0RI0bwgx/8gIsvvriqS23OnDn06dOHTZs2sWbNGtasWcPmzZvJyMhg3rx5x73Nx0IDig2mathwmCui1AlgxowZREVF8eijjzJ37lyioqKYMWOGrXmffPJJXnnlFeLi4rjlllu49tpr65SZMmUKX3/9dY0uIqfTyb///W/WrFlDZmYmycnJ3HzzzeTn5x/Xtni9XmJiYhg0aBDvvPMOCxYsaHI49HPPPce0adOYPn06iYmJZGRk8MADD/DPf/6Trl271infqVMnRowY0egyp0yZws6dO+t0d912222kpaXVePz4xz+uMdrr9ttvr3EdSvUuxJYmp9JtRbKysszq1aubPd/8Xz3NRs8R8O/j4RkvtHzFlGqmDRs21DvK6FSwbNkyJk2axM6dO/V+Zi2soc+ViHxhjGmyD09bKM2gn12lwsvn8/HMM89w8803azBphzSg2KDDhpUKvw0bNuD1etm/fz8///nPw10dVY82H+UlIhnAPUAWcDoQBWQaY3bYmHcH0K2el64wxvyr5WrZwPpbewVKqQb1799fUx63c+EYNtwLuAb4AlgOXNLM+d8HHq41bdPxV6sRleeZHBpSlFKqIeEIKMuMMakAInIzzQ8oOcaYlS1frYYdHbagAUUppRrS5udQjDEnbmp2jSdKKdWgE/Gk/FgRKRGRchFZKSITWnuFlS0UHVWilFINO9ECykLgDuBS4HqgDHhTRCY1NIOI3Coiq0Vk9aFDh45v7XKi7S6llGo7J9QR0hhzhzFmtjFmuTHmNeBCYDXw+0bmecEYk2WMyapMXNP89Vb+74TaXUqdEDQF8MnjhD5CGmMCwAIgQ0TSW3FNgDZQlLJj0qRJpKenEx8fT58+ffjb3/4W7irZoimAj9/JdIhs/XvIOPUcilJNuffee9mxYwcFBQW8/fbb3H///XzxxRfhrlYNmgK4dZzQAUVEXMC1wC5jzIHWX98JvbuUahMDBw4kIiICsAayiEiDt2avTVMAawrgZhORq0L/rbzt5WgROQQcMsYsDZXxA7OMMT8KPf8BMB54B9gNpAI/Bc4EftCa9a0a5aUXNqr26N1fwoGvW3cdaYNg9KO2i99222289NJLlJaWMmTIEC6//HJb82kKYE0BfCwWhB4/Dj1/PvT8kWplnKFHpe1ACvAE8AHw/4By4DJjzHzagDSQA0EpVdPzzz9PYWEhy5cvZ+LEiVUtlqZoCmBNAdxsxjSdWaR2mdDV8aNarVKNV8b6q11eqj1qRsuhLVV29cydO5eZM2cybdo0TQGsKYBVZWhz6IWNSjWb3++vOoeiKYBr0hTApzDt8lKqcdnZ2cyfP5+ioiICgQDvv/8+8+bN48ILL7Q1v6YArktTAJ9kzNGz8mGth1LtnYgwc+ZMMjIy6NChA3fffTdPP/0048aNszW/pgCun6YAboeONQXwrHueZHtUEXFJfu66w15ubKVak6YA1hTArUFTALeBqoyNTmfjBZVSrUpTALdvGlCaQa9DUSp8NAVw+6ejvGyQUCIUDShKhY+mAG7/tIViw9F8KNrlpZRSDdGAYoepvNuw7i6llGqIHiFtqLywUfSkvFJKNUgDSjM4NKAopVSDNKA0g56UV0qphmlAaQanUwfFKdXSNAXwyUMDil1Gu7yUsmv+/Pn079+fmJgYevbsWXWH4fZMUwAfPw0oNhhA0C4vpexYtGgR99xzDy+++CKFhYUsW7aMHj16hLtaNWgK4NbRYgFFRDqJyMSWWl67YgAEp16HolSTHnroIR588EGGDh2Kw+Ggc+fOdO7c2da8mgJYUwBXGga8Ss0siycXx8m7aerE9diqx9iYu7FV19EvsR/3nHNPk+UCgQCrV69m3Lhx9OrVi7Kysqq0vXayJGoKYE0BfMpwaAtFqUYdPHgQn8/Ha6+9xvLly1mzZg1ffvklM2bYu0u3pgDWFMAnP7HOoTiceg5FtT92Wg5tpfJAfccdd5Ceng7A9OnTmTFjBr/97W81BbCmAFaVHNrlpVSjOnToQEZGRo1by1f/v6YArklTAJ+Cjo7y0t2lVFNuvPFG/vznP5OdnU1eXh5PPfUUY8aMsTWvpgCu60RKAdxkC0VEZjdVJqRubsuTiuAQbdAp1ZQHHniAnJwc+vTpUzVS6b777rM175NPPsmtt97K448/zpAhQ7j22mtZsmRJjTJTpkxh8uTJPPPMM1XTKlMA33XXXWRmZlJeXk7fvn1tn7tpiNfrxRhDTEwMWVlZLFiwoGq4bkOee+45/vznPzN9+nS2bNmC1+ulT58+jaYArjw305ApU6Zw44038thjj1VNmzVrFj/96U/rnLOpTAF8xx13AFYK4Or5Y/r27csXX3zR1KYfkyZTAIvIDo7ewb0pxhjTvgacV3OsKYD/fs8T7Isspc93+3PthVe3Qs2Uah5NAawpgFvD8aYAtvOT+yxjzGE7lRGR79spd8IJhVOHfniVCitNAdy+2Tkp8IGIxDdVSESmAHOOv0rtUOUoL4d2eSkVLpoCuP2zc4TMBN4TkUuMMUX1FRCRqcDzwHv1vX6y0JPySoWPpgBu/+wcIS8FBgD/EZE6VwOJyDRgJvA2MKFFa9dOhPI16rBhpZRqRJMBxRjzOXA5MAR4W0QiKl8Tkf8DngYWAFcZY3ytVM+w02HDSinVOFtHSGPMp8BY4FzgDRFxi8hDwGPAy8APjDGB1qtm+6AtFKWUapjts8zGmKUiMgGra2s90BP4O3CraWrs8clCT8orpVSDmmyhiEiPygewFbgH6AX8B3gUyKxVpqnlZYjIn0VkhYiUiIgRke52KisiDhG5V0R2iEiZiKwVkSvtzNsSnNrlpZRSDbJzhNwCfFvt8VRo+hhgc63XGr6RzlG9gGuAPKC5adx+AzwMPAuMBlYCC0Tk8mYup9kEcGqXl1ItTlMAnzzsBJQbgZtqPW5sYPpNNpa3zBiTaoy5HOtkvi0ikgLcDTxqjHnSGPORMWYq8BFWS6mVieZDUcqGDRs2MGrUKBISEujVq1fVrdfbO00BfPzsjPKa1ZyHjeXVn+qsaZcCHmBurelzgUEiknmMy7WtoRvCKaUsfr+f8ePHM2bMGHJzc3nhhReYNGkSmzdvDnfVatAUwK3jRDpCDgTKsbrgqlsf+ls3PLeQyt8HTj0pr1SjNm7cyL59+7jzzjtxOp2MGjWK4cOHM2eOvZtoaApgTQHcVhKBI/WMKMut9nodInIrcCtQ750+7bISbGmXl2p/Dvzud5RvaN0UwBH9+5H2q18d07zGGNatW2errKYA1hTA7Zox5gVjTJYxJquyKXmsRM+hKNWovn37kpKSwhNPPIHP5+ODDz5g6dKllJSU2JpfUwBrCuC2kgd4RURqtVIqWyb1v8MtyCEnffxVJ6BjbTm0Brfbzb/+9S/uuOMOHnvsMbKysrjmmmuIiLBusKEpgDUFcHuxHojAuqCy+nmUynMn37TmygXR61CUsmHw4ME1TiSfe+65TJkyBdAUwLVpCuDweQ/wAdfXmj4JWGeM2d6qazc6ykspO7766ivKysooKSnhySefZP/+/dxwww225tUUwHWdSCmAw3KEFJGrROQqoLItOzo07fxqZfwi8vfK58aYbOCPwL0iMl1ERorITGAUcG9r1reykeoQPYeiVFPmzJlDeno6KSkpLF68mEWLFlV1eTXlySef5JVXXiEuLo5bbrmFa6+9tk6ZKVOm8PXXX9foIqpMAbxmzRoyMzNJTk7m5ptvJj8//7i2xev1EhMTw6BBg3jnnXdYsGABN93U+OV2zz33HNOmTWP69OkkJiaSkZHBAw880GgK4BEjRjS6zClTprBz58463V233XYbaWlpNR6VKYAr3X777TWuQ6nehdjSmkwB3CorFWlopUuNMSOrlZlljLmh2nxOrOBxC5AGbAJ+bYx5re6i6jrWFMAv/PIJcj0VXHTT98nq3rPZ8yvV0jQFsKYAbg1tkQK4xRljmvwU1FcmdEfjGaFHm7IyNmoLRalw0hTA7ZueFGgGDShKhY+mAG7/TqRRXmHn1GHDSoWNpgBu//QIaZMgOJ0af5VSqiEaUGw4OspL+2yVUqohGlBsqAwjDocGFKWUaogGFBuq7jas51CUUqpBeoS0SdB7eSmlVGP0CNkMTu3yUqrFaQrgk4cGFDtCcURPyivVtGeffZasrCwiIiJs38OrvVi9ejVjxoyhQ4cOeL1eBgwYwH333UdeXh4AL730EiLCnXfeWWO+t956CxHhhhtuoKysDK/Xy5IlS+os/8477+Sqq66qev7www8jInz22Wc1yr300ks4nc4at0yJjY1l3759rbDVLUcDim2i9/JSyoZOnTpx//33N3nPq3CqLwXwp59+ysiRIxk+fHhVfpL33nsPl8tVI/d7z549efXVV2ssY9asWfTp0wewMi1ee+21dTItBgIB5s2bV3XnZWMMs2fPJjExsU5ZsPK3VE/dW1RUVJWPpb3SgNIMTm2hKNWkiRMnMmHCBJKSkpo9bzhTAP/iF7/gxhtv5N577yU1NRWwsrw+8sgjjBw5sqpcWloagwYN4v333wesZFuffvop48aNqyozZcoUXn/99RqJxd5//32CwSCjR48GYPny5ezfv58//elPzJ8/v2o7T2R6pZ4NBqvXS/OhqPZo+aubydld1KrrSO4Sy3nX9GnVdUD4UgAXFxezYsUKZsywd5vAyqRX3/ve95g/fz7jx4+vcUflc889l/T0dN544w0mTZoEWHdhrp0LfuzYsVxzzTVMmzaNhQsXcuWVV7bEbgwbPUI2g55DUap1hSsFcF5eHsFgsEb63l/84hdVt6+vHWiuuOIKPv74Y/Lz85k9e3aN28pXqgw6AAUFBbz11ltV3V0lJSUsWLCA6667DrfbzVVXXVWn22vlypU1Uvf27Nn+73SuLRSbdNiwaq/aouXQUtprCuAOHTrgcDjYv38//fr1A+Dxxx/n8ccfZ9KkSXXOuURFRfG9732PGTNmcPjwYYYPH14nG+XkyZN55JFH2LdvH++99x49e/ZkyJAhgJX50eVycfnllwNw/fXXc9FFF3Ho0CE6duwIwNChQ/nvf//b9E5tRzSgNIMOG1bq+LTXFMAxMTF85zvf4Y033uCCCy6wtS0//OEPGTVqFA899FC9r3fr1o3zzjuPuXPn8u6771a1TsDq7ioqKqpKuGWMwefz8corr1QFyROR/uRuBu3yUqppfr+fsrIyAoEAgUCAsrKyekdV1SecKYAff/xx/vGPf/Doo4+SnZ0NWHnbt2+vP7v4+eefz6JFi7jjjjsaXOaUKVN49tln+eSTT6paY3v37mXx4sVVGSbXrFnD2rVrueeee+od7XUi0YBilwGNJ0o1bcaMGURFRfHoo48yd+5coqKibJ/sDmcK4BEjRrBkyRKWLVtGnz598Hq9XHbZZYwcObLeoCEiXHjhhSQmJja4zCuvvJLc3FwuvPBC0tPTAevk/BlnnMEll1xSI3XvtGnT+Oqrr1i3bh0AK1asqHMdSnMCZDiEJQVwuBxrCuCZ9z5BicvPTx/8BZFuvRZFhZ+mANYUwK3heFMAawvFJkG0haJUmGkK4PZNA0ozCPoBVipcNAVw+6ejvJpBB3kpFT6aArj90xaKHWKdZ9JRXkop1TANKLZYgUTjiVJKNUwDik1C4xdGKaXUqU4DilJKqRahAcWGU+dKHaWUOnYaUJRSYaUpgE8eGlBsMXoFilI2TZo0ifT0dOLj4+nTpw9/+9vfwl0l2zQF8PHRgGKbhhSl7Lj33nvZsWMHBQUFvP3229x///188cUX4a5WDZoCuHVoQLFBz6EoZd/AgQOrsheKCCLC1q1bbc2rKYBPbG1+pbyIdAGeAi7G+tn/IfBzY8wuG/M2dGwfYoxZ02KVrI9GFdVOffTSC2Tv3Naq60jp1oMLbrjVdvnbbruNl156idLSUoYMGVKVSKopmgJYUwDbJiLRwBKgHzAFmAz0Bj4SkRibi3kJGFbrsbnFK6uUOmbPP/88hYWFLF++nIkTJ9Y42DZGUwAfpSmAm3YL0APoa4zZAiAiXwHfAlOBP9pYxl5jzMrWq2L99AyKaq+a03JoS06nkxEjRjB37lxmzpzJtGnTNAWwpgBuUeOAlZXBBMAYs11EPgHGYy+gKKVOIH6/v+ociqYAtmgK4JYxEFhXz/T1wACby/iJiJSLSImILBGR85qeRSnVFrKzs5k/fz5FRUUEAgHef/995s2bx4UXXmhrfk0BrCmAmyMRyKtnei7Qwcb8c4HbgIuAW4EkYImIjGxoBhG5VURWi8jqQ4cONbvC1kKObTalTjUiwsyZM8nIyKBDhw7cfffdPP300zVGQDVGUwBrCmD7KxOpAP5ojPllrekzgF8aY5rVBScicVgtnt3GmBFNlT/WFMDP3fc4ATFMm3FPs+dVqjVoCmBNAdwaTrQUwHnU3xJpqOXSKGNMIfAf4OzjrFfj62nNhSulbNMUwO1bWweU9VjnUWobAHxzHMvVY75SJzlNAdz+tfUor7eBJ0WkhzFmG4CIdAeGA79sbMb6iEg8MAZY1ZKVbGBtrb8KpVSDNAVw+9fWLZS/AjuAt0RkvIiMA94CdgN/qSwkIt1ExC8iD1abdreI/FVErhORkSIyBfgESAPua9OtUEopVUebtlCMMcUiMgrr1itzsH72L8a69UpRtaICOKkZ8DYBV4QeCUABVkD5kTGm1Vso2j5RSqnGtfm9vEL37Gr0hjXGmB3UOoYbYxYCC1uvZkoppY6H3m3YBj3jr5RSTdOAYof2dymlVJM0oCilwkpTAJ88NKDYYDA0mIlFKVXH/Pnz6d+/PzExMfTs2bPqDsPtnaYAPj4aUGwQ7fNSyrZFixZxzz338OKLL1JYWMiyZcvo0aNHuKtVg6YAbh0aUGwwelpeKdseeughHnzwQYYOHYrD4aBz58507tzZ1ryaAvjE1ubDhpVSLevIwq1U7GvdK8g9nWLwjm06Y2AgEGD16tWMGzeOXr16UVZWVpW2t3aWxPpoCmBNAayUUgAcPHgQn8/Ha6+9xvLly1mzZg1ffvml7QO1pgA+SlMAn9T0PIpqn+y0HNpK5YH6jjvuqMr/MX36dGbMmMFvf/tbTQGsKYCVAUTPoyjVpA4dOpCRkVHj1vLV/68pgC2aAviUpy0Upey48cYb+fOf/0x2djZ5eXk89dRTjBkzxta8mgJYUwArpVSVBx54gLPPPps+ffrQv39/hgwZwn332bshuKYA1hTAJ4xjTQH8zP2P4TLCT3/7i1aolVLNpymANQVwazjRUgCfwPSDq1S4aQrg9k0Dig3WSXmlVDhpCuD2T0d5KaVOCJoCuP3TFopdp86pJqWUOiYaUOzQWw0rpVSTNKDYoOFEKaWapgFFKaVUi9CAYpOO8lJKqcZpQFFKhZWmAD55aEBRSrWoDRs2MGrUKBISEujVqxdvvvlmuKtkm6YAPj4aUGzQk/JK2eP3+xk/fjxjxowhNzeXF154gUmTJrF58+ZwV60GTQHcOjSgKKVazMaNG9m3bx933nknTqeTUaNGMXz4cObMmWNrfk0BfGLTK+WVOsG9++67HDhwoFXXkZaWVnUgbC5jTNUddJuiKYA1BfApQUd5KdW0vn37kpKSwhNPPIHP5+ODDz5g6dKlNX6pN0ZTAB+lKYCVUm3uWFsOrcHtdvOvf/2LO+64g8cee4ysrCyuueaaql/vmgJYUwCf8gxGz8wrZdPgwYOrWhVgdf9U/jLXFMAWTQF8ChtU3omuZfHhroZSJ4SvvvqKsrIySkpKePLJJ9m/fz833HCDrXk1BbCmAG4WEekiIq+JSL6IFIjIGyLS1ea8kSLyhIjsF5FSEVkhIt9t7Tp39ntJ8kc1XVApxZw5c0hPTyclJYXFixezaNGiGiesG6MpgDUFsP2ViUQDa4Fy4H6sjqQZQDQw2BjTaLIDEXkZ+B7wf8A24KfAaGCYMWZNU+s/1hTAG+58g3LfIc54dmqz51WqNWgKYE0B3BqONwVwW59DuQXoAfQ1xmwBEJGvgG+BqcAfG5pRRE4HrgNuMsa8GJq2FFgP/BoY19C8x6uwPJtAIK+1Fq+UsklTALdvbd3lNQ5YWRlMAIwx24FPgPE25vUB/6w2rx+YD1wqIvba1MdgXeGbZLtXttbilVI2aArg9q+tWygDgbfqmb4euNrGvNuNMbUHtK8HPECv0P9b3OWX9MPlTWu6oFKq1WgK4PavrQNKIlBf31Eu0OE45q18vVWkTX6mtRat1DEzxmi3j2oxLXE+/aQfNiwit4rIahFZfejQoXBXR6kW4XQ68fl84a6GOomUlpbidruPaxltHVDyqL8l0lDrw+68cLSlUoMx5gVjTJYxJqvyClSlTnRer5eDBw8SDAbDXRV1gjPGUFJSwt69e0lJSTmuZbV1l9d6rHMhtQ0AvrEx7xUiEl3rPMoAoALYUv9sSp18kpOT2bNnD5s2bQp3VdRJwO12k5qaSnz88V3A3dYB5W3gSRHpYYzZBiAi3YHhwC+bmHch8AjWyftZoXldwLXAB8aY8kbmVeqk4nA4qm7boVR70dZdXn8FdgBvich4ERmHNeprN/CXykIi0k1E/CLyYOU0Y8yXWEOGnxaRm0XkQqwhw5lA/TfTUUop1WbaNKCEroQfBWwG5gAvA9uBUcaYompFBXDWU78bgRexrq7/D9AFuMwY879WrrpSSqkmtPndho0xu4BGs8gYY3ZQTwoSY0wpMD30UEop1Y6c9MOGlVJKtY02vTlkuInIIWDnMc6eDOS0YHVOFKfidp+K2wyn5nafitsMzd/ubsaYJq+7OKUCyvEQkdV27rZ5sjkVt/tU3GY4Nbf7VNxmaL3t1i4vpZRSLUIDilJKqRahAcW+F8JdgTA5Fbf7VNxmODW3+1TcZmil7dZzKEoppVqEtlCUUkq1CA0oSimlWoQGlEaISBcReU1E8kWkQETeEJET8o58IpIhIn8WkRUiUiIiJnRjztrlIkXkCRHZLyKlofLfraecQ0TuFZEdIlImImtFpNE7ILQ1EblKRF4XkZ2hbdkkIr8Xkbha5TqIyN9EJEdEikXkQxEZVM/ybO2bcBORS0VkiYgcEJFyEdkjIq+KyIBa5Wx9vu3un/ZGRN4Lfc5n1Jp+0rzfIjIytI21H0dqlWubbTbG6KOeBxANfAusAyZg5bz/GtgKxIS7fsewPSOBg8A7wPuAAbrXU+5l4AhwC3Ah8AZQCpxRq9xvgXLgbuACrJt7BoHLw72t1eq4EngVuB44H/h5aNtWAo5QGQH+C+wBfgBcBizFuugr41j2Tbgfoe14ArgqtN2TsdI/FGBdoGb7892c/dOeHqG67g99zmccy/acCO936HttgDuAodUeWeHY5rDvkPb6AH4GBIBe1aZlAn5gerjrdwzb46j2/5upJ6AAp4em31htmgvYBLxdbVoKVjB5pNb8i4Gvwr2t1erTsZ5pPwxt46jQ8/Gh5xdUK5OAlbDtT83dN+31AfQN1f+u0HNbn2+7+6c9PbAS8R0IHTxrB5ST6v2uFlAuaqRMm22zdnk1bByw0hhTlbjLGLMd+ATrDTqhGGPspPYbB/iw0gRUzufHShNwqYhEhCZfCniAubXmnwsMEpHM46/x8TPG1Jfz+fPQ386hv+OAfcaYj6rNl4+Vf6f6+2x337RXh0N//aG/dj/fdvdPe/IYsM4YM6+e106V97u6NttmDSgNG4jVHVDbeqwskSejgcB2UzMjJljb7AF6VStXTt0smetDf9vz/jk/9HdD6G9j73NXEYmtVs7Ovmk3RMQpIh4R6Y3VJXkAqDzI2v18290/7YKIjMBqhf60gSIn6/v9sogEROSwiLxS61xYm22zBpSGNZTnPpf6c9ufDBrb5srXK/8eMaE2cSPl2hUR6Qz8GvjQGLM6NLmpbe5gs1x73ObPsAL/ZmAwVjdfdug1u59vu/sn7ETEgxU4nzTGNJQb+WR7v/OBP2B1Y48CfgNcBKwQkcoE8W22zW2eD0WpcAj9CnsLq8vnxjBXp61MBuKBHliDJxaJyAhj5Rs6Gf0CiMIaMHJKMFYm2y+rTVoqIsuAVcA04P62rI+2UBqWR/2/vhqK4ieDxrYZjv5SyQO8IlI7CVrtcu2CiERh9Rf3AC41xuyp9nJT25xns1y72mYAY8wGY8xnoXMJFwKxwC9DL9v9fNvdP2EV6uK5D3gAiBARr4h4Qy9XPndyEr/flYyVwXYzcHZoUpttswaUhq3H6lOsbQDwTRvXpa2sBzJFJLrW9AFABUfPmawHIoCe9ZSDdrR/RMQNvAZkYQ1p/rpWkcbe513maGpqu/umXTLGHMGqY2U/uN3Pt939E249gEisgSF51R5gtc7ygEGcIu93SGWXdJttswaUhr0NDBWRHpUTxLoQcHjotZPRQsANXF05QURcwLXAB8aY8tDk97BGg1xfa/5JWKNrtrdBXZskIg6scfWjgAnGmJX1FHsb6Cwi51ebLx4YS8332e6+aZdEJBXoh3WdCdj/fNvdP+G2But6qNoPsILMBVgHxJP+/RaRLKxh4qtCk9pum8M9jrq9PoAYrA/g11hD68YBa4FtQGy463eM23RV6DET69fLT0LPz69WZj7Wr7mbsbpJXgPKgDNrLevR0PTpWGPhZ2Jd2Dgm3NtZrY6V2zmDmhd9DSV0QRfWj6pPgd3A97GGRH+M1bzvUmt5tvZNuB/Am1hdP+OxDqRTgY1YF6z1ac7nuzn7pz0+qHsdykn1fmP9YJoBTMT64XQX1gWLu4Dktt7msO+Q9vwAugKvY11hXAj8i3quLj9RHqEvV32Pj6uViQL+iDXEtAxrpNDIepblxDrhtxNrJNFXwFXh3sZaddzRyDY/XK1cIvCP0BesBOsCzdPrWZ6tfRPuB3AP8EUogJRgXZj2l9qfXbufb7v7pz0+ageUk+39Bu4NfffysXoNdmPdmj49HNust69XSinVIvQcilJKqRahAUUppVSL0ICilFKqRWhAUUop1SI0oCillGoRGlCUUkq1CA0oStkkIjc0kG61TsrVNq7XSyKyp+mSSrUuvduwUs13NVY61er89RVU6lSiAUWp5ltjqmU6VEpZtMtLqRZUrVvsuyLyLxEpCmXRey50G/3qZdNFZLaI5IhIuYh8JSKT6llmpojMEZEDoXLbROSZesoNEZHlIlIiIt+KyI9bc1uVqk1bKEo1nzN0F9bqgsaYYLXnc4FXgeeBc4AHsW7IeAOAiMQAS7HyT/wK6x5Mk4A5IhJtjHkhVC4T666xJaFlfIt1D65Laq0/HngFeBorK+WNwEwR2WSq5RJXqjVpQFGq+TbWM+0/wJhqz98xxtwd+v8HImKAX4vI74wxm7EO+L2BC4wxH4fKvRu6zfwMEfm7MSYAPIJ1w77TjTH7qi1/Vq31xwG3VQaPUNa+S4EfABpQVJvQLi+lmu8KrGx41R8/r1Xm1VrP52N9384JPf8usLdaMKk0F+jI0WRllwD/rhVM6lNSvSVirNwVm7FaM0q1CW2hKNV862yclD/YwPPOob+JwP565jtQ7XWAJOqOKKtPfal4y7GyGCrVJrSFolTrSG3g+d7Q31wgrZ750qq9DlaypM71lFOq3dGAolTruKbW8+9jZbT8LPR8KZAhIsNrlbsOyOZoXvcPgDEikt5aFVWqpWiXl1LNd4aIJNczfXW1/18uIk9gBYRzgIeA2caYb0OvvwT8DHhDRO7D6ta6HrgYmBo6IU9ovsuBT0Xkd1hpezsDlxlj6gwxViqcNKAo1XwLGpjesdr/J2Hl9/4JUAH8Fagc9YUxplhEzgceBx7FGqW1CZhsjJlbrdwOERmKlTf890AsVrfZWy22NUq1EE0BrFQLEpEbgBeB3no1vTrV6DkUpZRSLUIDilJKqRahXV5KKaVahLZQlFJKtQgNKEoppVqEBhSllFItQgOKUkqpFqEBRSmlVIv4/31MOIwuPBXoAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.arange(layer1[::2].shape[0]), layer1[::2].iloc[:,col], label=\"1-layer ID-GMVAE\")\n",
    "plt.plot(np.arange(layer3[::2].shape[0]), layer3[::2].iloc[:,col], label=\"3-layer ID-GMVAE\")\n",
    "plt.plot(np.arange(layer6[::2].shape[0]), layer6[::2].iloc[:,col], label=\"6-layer ID-GMVAE\")\n",
    "plt.plot(np.arange(layer9[::2].shape[0]), layer9[::2].iloc[:,col], label=\"9-layer ID-GMVAE\")\n",
    "plt.plot(np.arange(clayer1[::2].shape[0]), clayer1[::2].iloc[:,col], label=\"1-layer GMVAE\")\n",
    "plt.plot(np.arange(clayer3[::2].shape[0]), clayer3[::2].iloc[:,col], label=\"3-layer GMVAE\")\n",
    "plt.plot(np.arange(clayer6[::2].shape[0]), clayer6[::2].iloc[:,col], label=\"6-layer GMVAE\")\n",
    "plt.plot(np.arange(clayer9[::2].shape[0]),  clayer9[::2].iloc[:,col], label=\"9-layer GMVAE\")\n",
    "plt.rc('font', size=12) \n",
    "plt.legend()\n",
    "plt.xlabel('Epoch')\n",
    "plt.ylabel('KL')\n",
    "plt.savefig('fashionmnist_idgmmvae_kl.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "l=1000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.arange(layer1.shape[0])[:l], layer1.iloc[:,2][:l], label=\"1 layer ID-GMVAE\")\n",
    "plt.plot(np.arange(layer3.shape[0])[:l], layer3.iloc[:,2][:l], label=\"3 layers ID-GMVAE\")\n",
    "plt.plot(np.arange(layer6.shape[0])[:l], layer6.iloc[:,2][:l], label=\"6 layers ID-GMVAE\")\n",
    "plt.plot(np.arange(layer9.shape[0])[:l], layer9.iloc[:,2][:l], label=\"9 layers ID-GMVAE\")\n",
    "plt.plot(np.arange(clayer1.shape[0])[:l], clayer1.iloc[:,2][:l], '--', label=\"1 layer GMVAE\")\n",
    "plt.plot(np.arange(clayer3.shape[0])[:l], clayer3.iloc[:,2][:l], '--', label=\"3 layer GMVAE\")\n",
    "plt.plot(np.arange(clayer6.shape[0])[:l], clayer6.iloc[:,2][:l], '--', label=\"6 layer GMVAE\")\n",
    "plt.plot(np.arange(clayer9.shape[0])[:l], clayer9.iloc[:,2][:l], '--', label=\"9 layer GMVAE\")\n",
    "plt.rc('font', size=12) \n",
    "plt.legend()\n",
    "plt.savefig('mnist_idgmmvae_acc.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "ename": "FileNotFoundError",
     "evalue": "[Errno 2] No such file or directory: 'out_mnist_id_gmmvae20200603022605236603_au_conti.log'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mFileNotFoundError\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-15-3bde3ccb3a7d>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0;31m# get all\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 2\u001b[0;31m \u001b[0mpd\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mread_csv\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'out_mnist_id_gmmvae20200603022605236603_au_conti.log'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msep\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m','\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mskiprows\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m17\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mheader\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/pandas/io/parsers.py\u001b[0m in \u001b[0;36mread_csv\u001b[0;34m(filepath_or_buffer, sep, delimiter, header, names, index_col, usecols, squeeze, prefix, mangle_dupe_cols, dtype, engine, converters, true_values, false_values, skipinitialspace, skiprows, skipfooter, nrows, na_values, keep_default_na, na_filter, verbose, skip_blank_lines, parse_dates, infer_datetime_format, keep_date_col, date_parser, dayfirst, cache_dates, iterator, chunksize, compression, thousands, decimal, lineterminator, quotechar, quoting, doublequote, escapechar, comment, encoding, dialect, error_bad_lines, warn_bad_lines, delim_whitespace, low_memory, memory_map, float_precision, storage_options)\u001b[0m\n\u001b[1;32m    603\u001b[0m     \u001b[0mkwds\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkwds_defaults\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    604\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 605\u001b[0;31m     \u001b[0;32mreturn\u001b[0m \u001b[0m_read\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfilepath_or_buffer\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mkwds\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    606\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    607\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/pandas/io/parsers.py\u001b[0m in \u001b[0;36m_read\u001b[0;34m(filepath_or_buffer, kwds)\u001b[0m\n\u001b[1;32m    455\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    456\u001b[0m     \u001b[0;31m# Create the parser.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 457\u001b[0;31m     \u001b[0mparser\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mTextFileReader\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfilepath_or_buffer\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    458\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    459\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mchunksize\u001b[0m \u001b[0;32mor\u001b[0m \u001b[0miterator\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/pandas/io/parsers.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, f, engine, **kwds)\u001b[0m\n\u001b[1;32m    812\u001b[0m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0moptions\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"has_index_names\"\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mkwds\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"has_index_names\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    813\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 814\u001b[0;31m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_engine\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_make_engine\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mengine\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    815\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    816\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0mclose\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/pandas/io/parsers.py\u001b[0m in \u001b[0;36m_make_engine\u001b[0;34m(self, engine)\u001b[0m\n\u001b[1;32m   1043\u001b[0m             )\n\u001b[1;32m   1044\u001b[0m         \u001b[0;31m# error: Too many arguments for \"ParserBase\"\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1045\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mmapping\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mengine\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mf\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0moptions\u001b[0m\u001b[0;34m)\u001b[0m  \u001b[0;31m# type: ignore[call-arg]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1046\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1047\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0m_failover_to_python\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/pandas/io/parsers.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, src, **kwds)\u001b[0m\n\u001b[1;32m   1860\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1861\u001b[0m         \u001b[0;31m# open handles\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1862\u001b[0;31m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_open_handles\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msrc\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mkwds\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1863\u001b[0m         \u001b[0;32massert\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mhandles\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1864\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mkey\u001b[0m \u001b[0;32min\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0;34m\"storage_options\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"encoding\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"memory_map\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"compression\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/pandas/io/parsers.py\u001b[0m in \u001b[0;36m_open_handles\u001b[0;34m(self, src, kwds)\u001b[0m\n\u001b[1;32m   1355\u001b[0m         \u001b[0mLet\u001b[0m \u001b[0mthe\u001b[0m \u001b[0mreaders\u001b[0m \u001b[0mopen\u001b[0m \u001b[0mIOHanldes\u001b[0m \u001b[0mafter\u001b[0m \u001b[0mthey\u001b[0m \u001b[0mare\u001b[0m \u001b[0mdone\u001b[0m \u001b[0;32mwith\u001b[0m \u001b[0mtheir\u001b[0m \u001b[0mpotential\u001b[0m \u001b[0mraises\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1356\u001b[0m         \"\"\"\n\u001b[0;32m-> 1357\u001b[0;31m         self.handles = get_handle(\n\u001b[0m\u001b[1;32m   1358\u001b[0m             \u001b[0msrc\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1359\u001b[0m             \u001b[0;34m\"r\"\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/pandas/io/common.py\u001b[0m in \u001b[0;36mget_handle\u001b[0;34m(path_or_buf, mode, encoding, compression, memory_map, is_text, errors, storage_options)\u001b[0m\n\u001b[1;32m    637\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mioargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mencoding\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0;34m\"b\"\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mioargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmode\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    638\u001b[0m             \u001b[0;31m# Encoding\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 639\u001b[0;31m             handle = open(\n\u001b[0m\u001b[1;32m    640\u001b[0m                 \u001b[0mhandle\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    641\u001b[0m                 \u001b[0mioargs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmode\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mFileNotFoundError\u001b[0m: [Errno 2] No such file or directory: 'out_mnist_id_gmmvae20200603022605236603_au_conti.log'"
     ]
    }
   ],
   "source": [
    "# get all\n",
    "pd.read_csv('out_mnist_id_gmmvae20200603022605236603_au_conti.log', sep=',', skiprows=17, header=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# get test ones\n",
    "pd.read_csv('out_mnist_id_gmmvae20200529011121909633_au_conti.log', sep=',', comment='I', skiprows=17, header=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# replace \"i[\" with \"i [\"\n",
    "# remove \"]\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# get train ones\n",
    "pd.read_csv('out_mnist_id_gmmvae20200529011121909633.log', sep=', ', comment='I', skiprows=17, header=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/gmm_collapse_figs/.ipynb_checkpoints/gmm_collapse-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import numpy.random as npr\n",
    "plt.style.use('seaborn-white')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "alphas = np.linspace(1,0,1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "single_gaussian_ll_alphas_true = pd.read_csv(\"single_gaussian_ll_alphas_true.csv\").iloc[:,1]\n",
    "single_gaussian_ll_alphas_est = pd.read_csv(\"single_gaussian_ll_alphas_est.csv\").iloc[:,1]\n",
    "overlap_gaussian_ll_alphas_true = pd.read_csv(\"overlap_gaussian_ll_alphas_true.csv\").iloc[:,1]\n",
    "overlap_gaussian_ll_alphas_est = pd.read_csv(\"overlap_gaussian_ll_alphas_est.csv\").iloc[:,1]\n",
    "nonoverlap_gaussian_ll_alphas_true = pd.read_csv(\"nonoverlap_gaussian_ll_alphas_true.csv\").iloc[:,1]\n",
    "nonoverlap_gaussian_ll_alphas_est = pd.read_csv(\"nonoverlap_gaussian_ll_alphas_est.csv\").iloc[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "gaussian_lls = pd.DataFrame({\"2 clusters (non-overlap) : ID\":nonoverlap_gaussian_ll_alphas_true, \\\n",
    "#                              \"nonoverlap_gaussian_ll_alphas_est\":nonoverlap_gaussian_ll_alphas_est, \\\n",
    "                            r'2 clusters (overlap): $\\approx$non-ID':overlap_gaussian_ll_alphas_true, \\\n",
    "#                              \"overlap_gaussian_ll_alphas_est\":overlap_gaussian_ll_alphas_est, \\\n",
    "                             \"1 cluster: non-ID\":single_gaussian_ll_alphas_true, \\\n",
    "#                              \"single_gaussian_ll_alphas_est\":single_gaussian_ll_alphas_est, \\\n",
    "                             \"mixture weight\":alphas})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "flatten_gaussian_lls = pd.melt(gaussian_lls.iloc[1:-1], ['mixture weight'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "flatten_gaussian_lls.columns = ['mixture weight', 'data', 'likelihood']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "\n",
    "sns.lineplot(x='mixture weight', y='likelihood', hue='data', \n",
    "             data=flatten_gaussian_lls,linewidth=5.0)\n",
    "sns.set(font_scale=1.75)\n",
    "leg = ax.legend()\n",
    "\n",
    "for line in leg.get_lines():\n",
    "    line.set_linewidth(5.0)\n",
    "plt.tight_layout()\n",
    "fig.savefig(\"nonid-ll.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "single_gaussian_theta_sample_hmc = pd.read_csv(\"single_gaussian_theta_sample_hmc.csv\").iloc[:,1]\n",
    "overlap_gaussian_theta_sample_hmc = pd.read_csv(\"overlap_gaussian_theta_sample_hmc.csv\").iloc[:,1]\n",
    "nonoverlap_gaussian_theta_sample_hmc = pd.read_csv(\"nonoverlap_gaussian_theta_sample_hmc.csv\").iloc[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "prior_theta_sample = npr.beta(5,5, size=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-white')\n",
    "fig, ax = plt.subplots(1, 1)\n",
    "bins = np.linspace(0, 1, 10)\n",
    "ax.hist([nonoverlap_gaussian_theta_sample_hmc,\n",
    "         overlap_gaussian_theta_sample_hmc,\n",
    "         single_gaussian_theta_sample_hmc, \n",
    "         prior_theta_sample], \n",
    "        bins = bins,\n",
    "        label=['2 clusters (non-overlap)', \n",
    "               '2 clusters (overlap)',\n",
    "               '1 cluster',\n",
    "              'prior'])\n",
    "plt.rc('font', size=16) \n",
    "plt.xlabel('mixture weight')\n",
    "# sns.set(font_scale=1.5)\n",
    "# ax.hist(prior_theta_sample, alpha=0.4, label='prior')\n",
    "# ax.hist(single_gaussian_theta_sample_hmc, alpha=0.4, label='posterior -- one cluster')\n",
    "# ax.hist(overlap_gaussian_theta_sample_hmc, alpha=0.4, label='posterior -- two overlapping clusters')\n",
    "# ax.hist(nonoverlap_gaussian_theta_sample_hmc, alpha=0.4, label='posterior -- two nonoverlapping clusters')\n",
    "ax.legend()\n",
    "plt.tight_layout()\n",
    "fig.savefig(\"nonid-posterior-hmc.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "single_gaussian_theta_sample_vbmf = pd.read_csv(\"single_gaussian_theta_sample_vbmf.csv\").iloc[:,1]\n",
    "overlap_gaussian_theta_sample_vbmf = pd.read_csv(\"overlap_gaussian_theta_sample_vbmf.csv\").iloc[:,1]\n",
    "nonoverlap_gaussian_theta_sample_vbmf = pd.read_csv(\"nonoverlap_gaussian_theta_sample_vbmf.csv\").iloc[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "plt.rc('font', size=14) \n",
    "bins = np.linspace(0, 1, 10)\n",
    "ax.hist([prior_theta_sample, \n",
    "         single_gaussian_theta_sample_vbmf, \n",
    "        overlap_gaussian_theta_sample_vbmf, \n",
    "        nonoverlap_gaussian_theta_sample_vbmf], alpha=0.7, \n",
    "        bins = bins,\n",
    "        label=['2 clusters (non-overlap)', \n",
    "               '2 clusters (overlap)',\n",
    "               '1 cluster',\n",
    "              'prior'])\n",
    "plt.rc('font', size=18) \n",
    "# ax.hist(prior_theta_sample, alpha=0.4, label='prior')\n",
    "# ax.hist(single_gaussian_theta_sample_vbmf, alpha=0.4, label='posterior -- one cluster')\n",
    "# ax.hist(overlap_gaussian_theta_sample_vbmf, alpha=0.4, label='posterior -- two overlapping clusters')\n",
    "# ax.hist(nonoverlap_gaussian_theta_sample_vbmf, alpha=0.4, label='posterior -- two nonoverlapping clusters')\n",
    "ax.legend()\n",
    "\n",
    "fig.savefig(\"nonid-posterior-vbmf.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "single_gaussian_theta_sample_vbfr = pd.read_csv(\"single_gaussian_theta_sample_vbfr.csv\").iloc[:,1]\n",
    "overlap_gaussian_theta_sample_vbfr = pd.read_csv(\"overlap_gaussian_theta_sample_vbfr.csv\").iloc[:,1]\n",
    "nonoverlap_gaussian_theta_sample_vbfr = pd.read_csv(\"nonoverlap_gaussian_theta_sample_vbfr.csv\").iloc[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "bins = np.linspace(0, 1, 10)\n",
    "ax.hist([prior_theta_sample, \n",
    "         single_gaussian_theta_sample_vbfr, \n",
    "        overlap_gaussian_theta_sample_vbfr, \n",
    "        nonoverlap_gaussian_theta_sample_vbfr], alpha=0.7, \n",
    "        bins = bins,\n",
    "        label=['2 clusters (non-overlap)', \n",
    "               '2 clusters (overlap)',\n",
    "               '1 cluster',\n",
    "              'prior'])\n",
    "plt.rc('font', size=18) \n",
    "# ax.hist(prior_theta_sample, alpha=0.4, label='prior')\n",
    "# ax.hist(single_gaussian_theta_sample_vbfr, alpha=0.4, label='posterior -- one cluster')\n",
    "# ax.hist(overlap_gaussian_theta_sample_vbfr, alpha=0.4, label='posterior -- two overlapping clusters')\n",
    "# ax.hist(nonoverlap_gaussian_theta_sample_vbfr, alpha=0.4, label='posterior -- two nonoverlapping clusters')\n",
    "ax.legend()\n",
    "\n",
    "fig.savefig(\"nonid-posterior-vbfr.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/gmm_collapse_figs/.ipynb_checkpoints/ppca_collapse-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import numpy.random as npr\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "from matplotlib import cm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "oned_ppca_ll_zs_true = pd.read_csv(\"oned_ppca_ll_zs_true.csv\").iloc[:,1]\n",
    "twod_ppca_ll_zs_true = pd.read_csv(\"twod_ppca_ll_zs_true.csv\").iloc[:,1]\n",
    "\n",
    "twod_ppca_ll_zs_true_logsigmalog15 = pd.read_csv(\"twod_ppca_ll_zs_true_logsigma0.693147180559945.csv\").iloc[:,1]\n",
    "twod_ppca_ll_zs_true_logsigmalog10 = pd.read_csv(\"twod_ppca_ll_zs_true_logsigma0.csv\").iloc[:,1]\n",
    "twod_ppca_ll_zs_true_logsigmalog5 = pd.read_csv(\"twod_ppca_ll_zs_true_logsigma-0.693147180559945.csv\").iloc[:,1]\n",
    "twod_ppca_ll_zs_true_logsigmalog2 = pd.read_csv(\"twod_ppca_ll_zs_true_logsigma-1.6094379124341.csv\").iloc[:,1]\n",
    "twod_ppca_ll_zs_true_logsigmalog1 = pd.read_csv(\"twod_ppca_ll_zs_true_logsigma-2.30258509299405.csv\").iloc[:,1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[('a', 1),\n",
       " ('a', 2),\n",
       " ('a', 3),\n",
       " ('b', 1),\n",
       " ('b', 2),\n",
       " ('b', 3),\n",
       " ('c', 1),\n",
       " ('c', 2),\n",
       " ('c', 3)]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import numpy as np\n",
    "def expandgrid(*arrs):\n",
    "\tarrs = tuple(reversed(arrs))\n",
    "\tlens =[i for i in  map(len, arrs)]\n",
    "\tdim = len(arrs)\n",
    "\tsz = 1\n",
    "\tfor s in lens:\n",
    "\t\tsz *= s\n",
    "\tans = []\n",
    "\tfor i, arr in enumerate(arrs):\n",
    "\t\tslc = [1]*dim\n",
    "\t\tslc[i] = lens[i]\n",
    "\t\tarr2 = np.asarray(arr).reshape(slc)\n",
    "\t\tfor j, sz in enumerate(lens):\n",
    "\t\t\t if j != i:\n",
    "\t\t\t\t  arr2 = arr2.repeat(sz, axis=j)\n",
    "\t\tans.append(arr2)\n",
    "\tout=np.transpose(np.vstack(map(np.ravel, tuple(ans))))\n",
    "\treturn out\n",
    "\n",
    "# alternatively: \n",
    "\n",
    "import itertools as it\n",
    "[i for i in it.product([\"a\",\"b\",\"c\"],[1,2,3])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "z = np.array([i for i in it.product(np.linspace(-2, 2, 50),np.linspace(-2, 2, 50))])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQoAAADyCAYAAAC1fYsJAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAACrkElEQVR4nOz9d5hkaVreCf/eY8K7NJWm0lRmedu+awbB7mJmEEgIhFawSEjDJ1iEWLXEitVgBAiQNIJF6NOudhd0abW6QPqQEG52BiSBNAgzYpjp6emururq8pVV6Sp9eHfM+35/vOecjMiMNFVdVd09k/d1VUdnmBMnIs65z/Pcz/08r1BKcYADHOAAu8F4t3fgAAc4wHsfB0RxgAMcYE8cEMUBDnCAPXFAFAc4wAH2xAFRHOAAB9gTB0RxgAMcYE9Yezx+UDs9wAGePMS7vQN74SCiOMABDrAnDojiAAc4wJ44IIoDHOAAe+KAKA5wgAPsiQOiOMABDrAnDojiAAc4wJ44IIoDHOAAe+KAKA5wgAPsiQOiOMABDrAnDojiAAc4wJ44IIoDHOAAe+KAKA5wgAPsiQOiOMABDrAnDojiAAc4wJ44IIoDHOAAe+KAKN4FKKVwHAfP8zhYLuEA7wfsNbjmAI8ZUkocx6HVakX3maaJbdtYloVpmgjxnp9jcoAvMYg9rmgHl7vHBKUUnufheR5CCFzXje5XSiGljAii3W6TzWaJxWIHxPGlgff8D3wQUTwFhKlGSAa+77OwsEAmkyGbzWIYBoZhRM+9c+cOU1NTpFIp4CDiOMC7jwOieMLwPI/5+Xl832dsbIxarcaVK1fo7++nUqlQrVaJx+MUCgX6+vrIZrMIITBNE9M0o2ij2WxGBGFZVvTvgDgO8DRwkHo8IXSmGg8ePMBxHEzTZGFhgfPnzxOLxaITvNVqUSwWKRaL1Go1HMdhdHSUoaEhMplMFxGEqUrn72ZZVhRxGIZxQBzvP7znf7ADongCkFLium6UaszPz3P//n36+vo4ffo0hmHgOE7PE1opxeXLl8nlcjQaDWq1GqlUir6+Pvr6+kilUrsShxCiK+I4II73Bd7zP9BB6vEYoZTC9/1IqDQMg1KpxJ07d+jr6+PcuXPR88LbrSdxeKIPDQ2RTqdRStFoNCgWi8zMzFCv10mn0xFxJJPJSN8It+l5XrQPB8RxgMeBA6J4TFBK4bouvu9HJ+Ldu3dZXV1lenoaz/Oi5wohEELs6KHofEwIQTqdJp1OMz4+jlKKer1OsVjk9u3btFotMplMpHEkk8ltEccBcRzgneKAKB4DQm9EGCE4jsOVK1fIZrO8/PLLrK6uUq1WH8t7CSHIZDJkMhkmJiZQSlGr1SgWi9y8eTMqrYYRRzwe30Ycruuyvr5OrVZjbGws0jhM0zwgjgP0xAFRvANs9UYYhsHa2ho3btzg1KlTDA4OAuwaPfTCwzxfCEE2myWbzTI5OYmUMiKOa9eu4TgOuVwuIo7QmxGSW+jp6Iw4QmHUsqwo+jnAlzYOiOIRsdUboZTi5s2bVKtVXnrpJeLxePTchyWKcPuPAsMwyOVy5HI5jhw5gpSSSqVCsVhkcXERz/PI5XJYlhWlSaZpbvtc7XY72p5t21HEcUAcX5o4IIpHQChYhqlGs9nkypUrHDp0iBdffLGnQPmwEcXjgmEYFAoFCoVCtO+VSoWFhQXK5TKVSoV8Ph89JySEEJ3EEUZNW1OVA3zx44AoHgK9Uo2lpSXu3LnDuXPnopNxK55k6vGwME2Tvr4+fN8nlUpx5MgRyuUyxWKR2dlZlFKRMJrP5yNTF2xGOY7j4DgOwAFxfInggCj2ia3eCCkl165dw/M8Ll68iG3bO772SZ747xSmadLf309/fz+gnaSlUikqxwohuogjdIzCAXF8KeGAKPZA6I24ffs2R44cQQhBrVbjrbfeYnx8nPHx8T1ThfdSRBFip+1blsXg4GAkxLquS6lUYm1tjTt37mCaZhdxGIbRRRxhqhISh+/7mKZJOp0+II73MQ6IYhd0eiMePHjA1NQU8/PzzM/Pc/78ebLZ7L62816NKPajhdi2zaFDhzh06BCgo4dSqcTKygq3b9/GsiwKhQL9/f1Rg1sIpRSrq6s0m00mJyeBTXE0TGkOiOP9gQOi2AFbvRFKKd58801s2+bixYtdgt9eeC9GFI+KWCzG0NAQQ0NDgG6JL5VKPHjwgBs3bhCLxaJSbCaTAehqcFNK0W63abfbKKW60pSwHHuA9x4OiGILOm3YoWBZKpWo1+scPXqU0dHRh97m1hPfcRxu3ryJbds9r8TvJ8TjcYaHhxkeHgY2G9wWFhYik1kikYiIY2vEIaU8GOLzPsABUXRgqzcCNm3Y6XQ6uoo+LDqJolQqcfXqVSYnJ1FKsbi4SLVajU6mvr6+aF+eJJ7U9hOJBKOjoxGh3rt3j3q9zuzsbNTgFmoc6XT6gDjeJzggigB72bBfe+21Rz65wirJvXv3WFpa4vnnn8e2baSUjIyMoJSi2WxSLBa5d+8exWKRarVKq9WK+jeeBJ7GSWfbNoVCgbGxsW2fs7PBrVAokEqlehJH5yyOA+J4d/AlTxQPY8OWUj7Se3ieR7FYJB6Pc/HiRQzDiCzT4bZTqRSpVIqxsTFu375NIpHA87yu/o3+/v7Ihv1+gVIqOvm3fs7Ozti7d+/SaDTIZDJRZJVIJLZN/zogjncHX9JEsdUbsZsN2zCMRyKKUqnElStXSCQSnDlzZl+vEUKQTCYZGBiI+jeq1SobGxssLCzg+z75fJ7+/n4KhQKW9d79GXu10ofo1Rlbq9UolUrcunUr6oztJI6QzMNtdxLH0tISY2NjB8TxBPDePcKeILbOjXgSNmylFPfv32dpaYlz585x7969fb9263sZhkE+nyefzzM9PY3v+5TLZTY2Nrh3715PU9R+9u9pYDei2IrOBrewM7ZarVIsFrlx48aOnbEhcSwsLDA6OrptbODB9K93ji85otiaaoRXor1s2A8TUbiuy1tvvRWlGqH28biw1U251RRlWRZ9fX1RRWW3K/qThpTykSs6QohtDW4hcbz99ttRg1uocYSk0Rlx+L4frZ8SzuI4II6Hx5cUUfSyYV+/fh3XdR+bDbtcLvPWW29x7NgxRkZGHuq1D/teIbaaotrtNsVikfn5earVKslkMroKp9Ppp3pyPExEsRc6I6upqSmklJTLZUqlEvPz89TrdW7evBkRh23b22ZxhMQBB0N8HgZfEkTRyxtRrVYfyoZtGMauJ69SitnZWR48eMDzzz8fjdqHp2+4isfjjIyM9Kyo1Ov1yM+wGzE+LjxOotgKwzAiApyenuZzn/scg4ODXQ1u+Xw+Io6thq6D6V/7xxc9UYQ27Ndff53nnnsOgLm5uUeyYe+UemxNNbaG2u+m07JXpaFWqzE7O8va2hobGxvbBts8TjxJotgKIcS2BrewM7ZTywn/bRU7w2NlK3EcTP/6IieKTm9Eo9HA8zyuXr2KZVkPbcPeSaMol8tcvXqV6enpHV2b7yULdygYDgwMkM1mGR8fjwbbhBWVUBh9HBWVp00UnbAsi4GBAQYGBoDNztiNjY2oMzYkyFwu19UZG+77TtO/vtSI44uSKHp5I3zf59VXX+3SDrbi0re8QuULbyFiBl5F24+F4ZM5MUT65/5J18mrlGJubo6FhQWeffZZ0un0jvvzXu7d6BxsE1ZUwjbz8Cocnkxht+jD4GkRxX6+3506Y1dXV7l9+3Y0qyMkjs7O2PA9wiE+i4uLDA8Pk0qlviTGBn7REcVONux2u82Xf/mXd2kHnfiD6a8EwCtrglCeByhQUL70gPJXfBsrGf11Df7p/xb3r37HvhvEehHFblWUd7PN3DTNrquw67oUi8WubtH9VFQ63+dpVVce9n16dcYWi0WWl5e5detW9FnDFdw6iWNjY4Ph4eGu6V9hxPHFOIvji4ootgpTnTbsVCrV0wp96VteofzaW9HfyvUQtgUKhG1rwhAWqu3iOi4iJlj6t/8F/t1/wUyYrFmC/+7+F3bdr14n/nshwthvm/nWbtGNjY2uikroGN26OBE83YjinZ6YsVisq8EtrB6F/TjxeDxKyTzP23WIzyuvvMKP/uiPcvr06Xf2wd4j+KIgil7eiK027GKxiJSy6+r/5rf9DSqXrpJ/6Tzl197CXStiD/bhrhURtoWVz+KVqyjXA9sC10O1FRiAC57jIWKC3+17FgAzZRIfTvJlr//Rnvvs+/6OJ9F7OVWJx+NR01dnRWWrBbu/v59EIvFUI4rHfQXvrB4BNJvNqBRbq9V4++23t5WdOyOOR+nREUL8BPDdwGpw199RSv2H4LEfBr4L8IG/qZT6neD+rwP+d8AE/oVS6qffwcfuifc9UezXhh2G+r3ShI0/+CzK84iN9OOua7LwytWIMABQCtGXg3oT5biaLCSbxCHBq3j4jRq/O/AswhAYMYPMySFe+r3f7n6/jQ3efvttlFKkUqnoirx18Z73OnaqqHQ6KaWUJJNJEonEE+1ReRJEsRXJZJJkMsno6Ci1Wo3jx49TLBa5f/9+19KPnudRq9WieRyPgH+ilPrZzjuEEGeBbwPOAYeBTwkhTgYP/1/Ah4F54PNCiE8qpd5+1DfvhfctUWy1YRuGQaPR2NGGvVUT+KPzXwOAbNWxClnyL5yn/PpbCMtCWALwiY30I10ZRSqqVNWRRiaB33RQyIgkIuJwNXEopZAtSfnSA3534FmsjMUfAJO//2usrKzw3HPPYZomrVaLjY2NaNWvsFy7mzj6uL6/x41OC3bYo3L58mVarRZvvfXWY6+odOJpEMVW7NTg9g/+wT/g2rVrfO/3fi8f+tCH+I7v+I6uvqFHxDcBv6yUagMzQojbwMXgsdtKqbsAQohfDp57QBSdI+q22rDPnj0bzXToRCdRXPnI95F74TwA65/6r5gxg+IffgZMk/hQHt+ROgUpVVCuhz3Qh7deQiQsBr7yy7Sm0WgjDIGSCjNhgRD4TRczYeK3/E3i8BW4RPrG3Rf+LBjwWsJEWIIvu/XHpNNpJiYmIovyvXv3onFz4Zi5/fZwPAyedPQSmrrGx8dJp9OPvaLSiXeDKDrR2eD2L/7Fv+ArvuIr+NEf/VH+8A//8FEI8RUhxEeA14D/RSlVBMaAz3Y8Zz64D2Buy/0feMSPsSPed0SxdW5EaMN2HGdXG3YnUTRuXwfAq5SwBzWp2IN95J47p9MQ14NcBsNS2EODSEdi9udQCtZ/978iTAssTVCFU2OUrs6hfIWVtPCank474hZ+M2gl70hTjLiBbMtI3/j08MtAoG8MJXnxc78Xle+Gh4e39XCEhqJMJvO+SFM6NYrdKiq3bt3qGqO3n4pKJ542Uey1b0IILly4wDPPPLPtsQ996EMsLS1Ff1+9ejVU038E+Hng7wMquP3HwHc+nr1+dLxviKKXN+JhbNghUVz7699P7vlz1K5cRVgWZsrEq5SwcgUqr38eM5fBnxrDmJnDGOyPxEyjkEOWyhGx6J2C8o15MMBO2XhtHytt4zc9/KYbRRwYYMZNfNdHtuWu+sanR1/GylgoT7F2Yohn/9MnI+IIKw5zc3NUq9Vo6Et/f/8TG27zTrGbmLm1ohKO0QsrKmHOv1NFpRNPkyj2Stv2EnA/9alPbb3rfK/nCSH+b+C3gj8XgImOh8eD+9jl/seG9wVR9PJGzM3NMTc3x4ULF/ZlwzYMg/kf/TFat29G9/V9+QeoXblKrL9A5sI5Nn7/v0JSYs1cByysTBbIknvuHKUvXAbLwowZuBsl7P4CbrmKlUmQmR6mdnsRlIcwABPstI3yow+A1/Q0YST0V+63PE0ebZ2mGLaBdOVmmmIJKm8+iIgD4Mtu/XFXxSFc1TwcbpPL5SJhdK8+jqfZZr7fE7hzjN7WoTbNZnPbbIpOPE2iCJcg2A2PWu0RQowqpR4Ef34zEEYbnwT+jRDi/4sWM08ArwICOCGEmEYTxLcBf/Gh33gPvOeJwvd9ZmZm6O/vJ5VKddmwP/CBD+w7b9dNXZA5f47y5z4Hnkfr9nVwqpi5AsU33sTI58g/d4H6W2+TuXCO4h99DqRH4/Z1DFEn9oFn8W7MRGnK+qf+K2Y+S+XmHCCI9yWQjsROx/CaLkoqrISF1/IRMUF+aoDynXWUrxCGCEhCH0xRpAHa5+VulmFDfePTwy8HZGNi2AYfvPmZaFXzcI3RMOJQSkUnVaFQ6HkSPS1/wyOeMD2H2mxsbESpZtjw1dfX90iGq0fFXkQReiweET8jhHgOnXrcA74HQCl1VQjxK2iR0gP+ulL6UiSEeAX4HXR59F8qpa4+6pvvBLHHleVdK+Z3phrXrl1jbEzrNlevXn2kadhvfM/3EovHiNkx6m+/TfrsWepBidJ1XESjjpUv4JVLIEywtYMzc0GnKW7o2PR9rFwBr1ICI4hknBbZo6MUL8+gpMRK2Hgtl9xEH7WFSvB5wGs4IIT+QwhyR/qp3F3v0jcwBGbMwHd8kGDGDfx2UK0JKywCRGzzpDATm/pGiHD8XrFYpFwuRxO/w2nYi4uLANH3+qTwxhtvcP78+cfeqdpJjKVSiXa7jW3bTE9PR0shPik0Gg3u3LnDhQsXej5eKpX49m//dv7wD/9wv5t8z4tN78mIYqs3QggRzRvY2sK9XxgPZvGFQb1SQZgm7bs3kdLHGxvHXlxExANRs68PJRVeuYSVL1B7/fNgp0i9/DzNazfoe+6Z7fpGf4HqvVmsVIz0RB/1uQ2EYVBdKHcRh52OkZnoozZXRElFdXZD6xvpGMpTWGkbpIoIAxR+GFlAdxk21DeUNn516htCwMDX/zec+N9/JrInh/l/OA3bMAxSqRQDAwPbwvjHiSdluNq6+PLi4mLXUojh44+jorIVO/lxQoSt/F9MeE8RRa8RdY7jsLq6Si6X4+WXX36kH3zmR34I69gxTNPEn5kheeoU1c9/HsPzSBVX8Np10i9c7Io07L4+0mfPUvqjP8JKmrhvvYGJodMVuvWN1LkzlP7wM1hZg/rSKlhQODlEbb5EZnKA2uw6wvAwYgaV+2vBXgmspE3m+GFKb90Pogo7qIYYmLYJhgmeh9f2YWsZtkPf6FWGXfrl32PpV3bWN0InZWiM6pzB+Tiv/k/LmRl6OCYmtK63U0XlcVSM9ko9wuniX0x4zxBFL29EaMPu6+tjaGjoka8K7uwdDN/HberBNaVSCTuTJnP2HI3r1xGWSfOt18HxaN+9Ca1aRBwhYVSvvoWYmsJ/62qXvmFk85QuXcbqL5CbPERtZhHp+NTXNsCWtDY2wPYonBymtljBtkyyx8fYuHQHI2ZQvT2PETPITQ5Qmy9h55Ioz8drOFhJgef5CEuQOzJA5e4GypeYCQu/FaQpHWXYME3ptJl36RtslmGHf/1fk0wmOXz4cDQpamNjg9nZWYAu/8Y7uRq/WxbunSoqYcXoYSoqW7EXUbxDV+Z7Eu8Joui1fF+nDfvBgwePPCofIHX6DLWrb2H5bWQqRezeXURyk/FzFy/SuH6d7OnTEXGEhGEVClRf+zwkk6DAymajqMPI5fA9j5hqYaUK1O7MADa5qUPUFjfIjA1QW1hHeD7NSg1MBysVo3rvPnYmHkUbCoPqfFGnKTEDz/Wx0zYgNHG4XpCmKOyUrqZspimbZdg90xQBXlmnKTMvfzPCEMymTZJTh3j2P30yMqqF7dfh1Thshurv73/oUXpPkyh20yXeSUVlK3zf35U8a7XaQUTxONFrRF0vG3Y4T+JRMP+xv6vXvBRANkPuzDlqr34OM2XTuvI6hmnizt7pek1IHHZ/H6nTp/E+88f6Kn7zbUSwhqbneRhHp4nNzkE8RvrsWcqf+xxmPEZt/gEoQWt1HXyfvpNjVOdWMbMJMscm2Lh0CytrUXuwAhZkR/qozRcj4sA0MGwTr+UGxCF1mjLRR+nWyvY0xTK1HCYVXtvTImjCBGEEaUogiBpoe3mQpiihcD2F26MM29l+3WuUXiiM7kffeK81hfWqqIRDe3tVVLamYntFFGFz3BcT3jWi2OqN2M2GbZpm14I5DwN//g6VdD+2EJhHpmnfvond30fixClat26QOHGK6uc+GxGG4Tai16aCCMPu7yN2/DjN69cRQtB441Us08RaeYDXkaZY2SzpiWHqM3OkJ4YpvX0XhKC+uIxAYiXi1G7PEcsmUIBtJ1C+QW15DSxBa6MItk/f+BDV+WIUdRTfXoz0DSNm6IhldkOLoIBXdzaJwzI6qil+V5pipeJ4jVZXNUW5m27RXmlKWIYN05TOxq/wpApFw76+vndtjZHHPe07HKEXlpo7e1T2I2YeRBSPAQ9rww6bpx4Wsz/1I7ieR7a+gRQurC8iISKJEJ3EIS0T58YVDNeNiCNx4QXq13Qp1RsbI2YYpM+c6Z2m3LiLYVvUZx9gZ1KkJ0eozy6RnBimenMWhI+VTOA1WqQmD1OfXcHOJshMDFGbW0F4Wt8QtsSK29QWV7vTFAnV2XWdpiRjeE0HOxMHpXSa4vub1ZTONMUw8aqtntWUnm7RIE0RtuDToy9H3bDpwC0aNn6Fa4yEXZRh/0Z/fz+5XO6Rj5GHxeM0XHUO7YXtI/Rc1yWdTpPJZKJJWJ34Yqx6PNUumlCwbLfb+s0Ng1qtxquvvkoul+O5557rqbg/7Cpdvu9z5coVHNcle+Ycpm1i5nOgFKbfxF+cwfSb2OlYF2EAZF58GTOTIfuBD2KYBsLSkYbptbCSltY3OkLp3MWLCENg9/eRPnsGw1BYqRj4LlbcpD67hJ6CI7CScfJnj4IpEKZBe72EEB5WwqQ+q814hZNjWKkYhbMTiJgJQmFlTZ2mmD7Z6UNYKZu+Z48iTIEwDAxbIKWPYSqU9LFSMfpODyNiNr7rIUyB32ojYgZWwsJK25jx4IoYpClmTF8zzLih9Y3AQaN8hWrrTliv6kVu0c9Mf5A/PvFl3P3+H6a/v59jx47x0ksv8cwzz5DJZFhaWuK1116j0WgwNzdHrVZ7om7QJ+nMDEfonThxgpdeeomhoSGSyWT0GS9dusTs7CzVajVyzO53aPOv/uqvIoS4KoSQQoiXOh8TQvywEOK2EOKGEOJPdtz/dcF9t4UQP9Rx/7QQ4nPB/f9OCPHY+vqfGlGEUUTYqwHahn3lyhXOnz/PxMTEjrmsaZr71ihC4tlsLNIf0ZiYxjANrL4CyeOnsPoKetsBYbjXL2HibNte8rkX8KWPkc8hjkxhWgI71DdkO3peZ5qSOnYEO58FwwDfwUrGaM7MIpSHQssJuTPTGAbYmRSZo2OaEJI29fkHCHyE0s/sOzuJiNnY2QRWOkFtcQlMn/rCHNg+hTOHEZaBnUuRPao1BcMWVO6vIV2HeF9CE1k6hpVORMQhPR9hGeRPDCJdqS3lCTPQMgS5U2NRlGHGDU0ccpM4vIqHV/FY+pXf49PDm8QRVhtOnz7NxYsXo/VD7927x6uvvsrbb7/NgwcPoovF48LTbgrr6+uLPuPp06exbZvZ2Vl+4id+gl/91V/lM5/5DDdv3tyTHM+fPw/w54Aud9aW+RNfB/ycEMIUQpjo+RNfD5wF/kLwXID/FT3L4jhQRA+5eSx44s7MXt6IThv2mTNn9rS7FotFHjx4wNmzZ3d93sLCAvfv3+fChQs0Pvb90f2yVsGfPIV37w6pE2doz+h+j/j0SdozN6Nb6StkpQymiZHO0K62aB8aJr62TPzYSRo3r2Fb9maa4ktUs4F0XMx8Hr9cJnHhBRrXr4PvkDgyTuvePMmjR2jcvRecZG2k52OlkzjlBpmTUzTuL4IwSE0M05hbJjU+TOXGPZSUmIk4fqtNenyE2vw6oMgcnaB2dw7lG/jtFsqXWAmdhuCaZI7oUmtmvEDpxpJ+PEhTDMMkM9FHda4ICvxWh9W87Uf+jTBNMWNG0DYvMG2xKYpGXy6a+RQIW4ABwhBa34jZGL/wj3n55ZejYyEUDTc2NvA877GtoXrt2jXGx8f3fSV/J7h16xaDg4M9xxlIKfmBH/gBAFZXV3nllVf46q/+6r02KYQQvw/8baXUa8EdPwyglPqp4O/fAX4ieP5PKKX+ZOfzgJ9GT8UaUUp5QogvC58XRCM+sA7UgDbQAOpAWym1Z7j+RDWKXiPqSqXSQ9uw94oofN/n2rVr+L7PxYsXsSwL76ge/uPevw2mhbm+iGF4qOX7wCZJdCJ5/BTtmZvEpk/QvPI6lvKJN0tI2YYl/bpOfSN1+gytWzdId+gboa5hZDM0b95FxGJI30MgSB6fojVzn8zRIzTv3sewBM7Kmk5T0kkasw8IzzozlSA9OUJjbhnpuLQ2KghczESc+t17oEyyU4PU5lYi4qAFVi5IUwSgdJSyafoytpi+wErFyIwXqC1WoKWb2rwgTclN5Kkv1RCGRKHwQ/0CAUFXbGQrp7uaItsSYXrwDf8TnzbAylikpnUZNhQNt66hGmoD4eDeh4kQ3iu9HuGSht/6rd/KV33VV72Tt3nY+RMDQEkp5fV4/ncFjw8COaCMPkJiQEwI8YxSqr7bzjwxoghTjVdffZWLF/UgnpmZGVZWVh7ahr0bUdRqNa5cubJrq3ni3HM4927hpzPQbmJJF7V8H0u2MTK5bsJQeq2OWCJF+sJpnJlbGH0FpCeJC29T3zj9XE99o3XrBkYgjlY/91mMdBz33n3sdJLWjCYbJfVnyT57jtbMfex8FuVLTRiZNI17c/okUQqUInfqCI35FYxMitTRCcqXb2ClY9TnFhFKgNMEBX1nJ6nNrehqige1wCXaKpajNKV2PxBHJwYoXlvEsAXVuXWUVLqpzRfYpoESJpXZktZW0hZeyyN3bID6Yhmv3j2gJ3dmjMqNhe7eFAUqDEhd8KRH5coDPj38MmZKD+0Z/FPaZh4u2BNOwQ6H2SYSiYg49jJFPY7huvvFw5ZHt86fCPGxj32Mb/qmb3oi+9gJpdS3AgghfgaYQXeiCuAjQB/Q3Gsbj50otnojfN/vmob9KDZs0zR7ipmLi4vcu3eP8+fPdynsxX/+j4AgmuiAd+gwVnGFxJHjuPdvY+YLOiwPCMO7cwXXM/RsB8tEBL068emTtO/exM+kSR4/RePNL0SEYeTyNK+8gUhsEl/ixCmaN69h5DLEjkzhzd7H9ySG8jCyGbzVVQzlgtTkn5gco3V/HjufJTF5mObsAsqXtBYegO/pqEMpnZrcncUOCKNxdw6pBI3FFYSQtFbXEXhRmtJVTXENWsUS2L4u0y6uYGcSZCb7t6cpCRuv5XT1pghTUJ3dQEmFnd2cvQFQvbEIku7Gts40pcO7gdCzN4QlWPqVTZu5EPDBm38cTcHeOrg3NEWFg3u2zt982m3mD2O46jF/Yj942PkT60BBCGEFUUXXXIpA2/gWpdR0x2v/oRDiklLqo3vtzGMlil42bM/zeO211zh58mRk4HlYbDVchamG53lRqtEJsa6/H9vwEKkszv3bgNi8wgWwOwjDGzoMd66TyqdRczfBMKM0RW8U3KHDtGduYuayXfqGrLyKkY7h372K6bu4c7fxPJ/k9DTO/XsIwJqaRM3PE5uaxrk3A9ks3toahvLw1vTA5cTkYVr3FxBAcmqc1twD0pOHqV+/owljvbiZptzVVuvMZKBrTI7QmF1Cmiat9fJmmjL3AJRJ4fQEtdll7FyazPgAxbdnsZKGTlMMutOU+RLC8THiZpCmCGK5ONJVOk2ZK0azN7yWB5agMNlH7UE1KqOG0YYZMzc7YcMoBK1jyLbU3+uGnr8RttFbGYv4oSQvfOa/dM2krFarbGxscPXqVTzPi2zmobfhaRHFfnwUj0Ereaj5E0opJYT4PeDPA78MfAfwiY7tWcBVIcT/B/gDdBTxZWi9Yk88tm9WKUW73Y5IIrRht9ttXnrppUcmCehOPTrLqc8++2xPAcw+cgz7yDHMXF7/bXjEsglytRVsw9v2/GbfIcTiHFY2R/zYKcx8gcT555G1ChZelKaka+vAdn0jrKQY6TTyxGloN0kYHqK4go2LefQEcn4eAOnr949PTeoqTEFHQpowNHHYKZvm7GKUepjJBNkLpxAC7FxGN4v5LlYqTuPeHEJ5+rlA7tQRDFNsVlNQWCmbxvwDhPJIjw9Qm13ByibJHhvGzqWxUgnqq+tg+zpNMR0Kp4YRpsDOxOk7O4rv+Ejfo7FcRkpfV1NidlRNqcyV8B0PK20hfYmVtskfG4yIwUpa+C0fK2WD0eHdUETzN4QhUG2Fu+FSn6nyX8cu8pnpD/KZ6Q/y+ge/mlwux9TUFM8//zwvvPAC/f39FItF3njjDSqVCnNzc5TL5Xdk998P9pN67JcoPv7xjyOEmEeftP8+EC0JZkqE8yd+m2D+RBAthPMnrgG/0jF/4geB7w8G7w4A/0/4PsFQ3u8H/jLwG2iyeIV9Drl5bBFFGEEIIbps2KlU6h2PaQ99FDulGp2o/5v/o+tv+8gx/IUZxOgRnNnbmMKEpTuaMNbmUe0m8VgcwzKjCCOEmS90Rx2tNpZsR8RhHrsQEYYvdbplWRZGdjPikKaJsTKHhYtIZ3Dv3IZYPDyvscbH8ebmMPJZ7MkJ3Ll5pOdjKg8jk8a5P4thCMKRBYnJw7RmF7FzGRJHxmjdX0ApaM0vgu/jLOvoJDUxTGN2aVua0l4rBt6NuPZuCIvs1CFq86s6TZlfR7gurUp9M01ZWNGiZ5Cm2JaBkiBb7ShNCS3mOk0xEAZU7q0jYgIrYethPaahXaJhdOFIzKQF0sd3ZdfwHtVWWhR1JMIUNO51t9F/8OYfd83ffPXVV0mlUpG+kUwmu8YEPk6hc6/o5WGcmd/8zd+MUmq812NKqY8BH+tx/38A/kOP+++yOZm71/ZuBmuADAF1pVRpXzvJY/ZRGIbB0tISb7zxBidPnuTo0aM76gsPAyklzWaTlZUVLl68uC/Hn78w0/V3eKDYR45hJFPI6dNIJbETNon6uk5TwpRlC2GE9xmmgZkvEDt6EkwrIgwrGcO5fgXLtEgmu0Va++wFhGlg5nJY08ewYgaxTAI1dxfT8PFNbcO2JiZwZrVdOD51BDOfJT59BKuQw0il8NaDNGVjA0CXXu/r/U1OjWGmkmQvnEI6DvgOztqG9nDETRp35wBFZmpERxvZNJnpwwjT2PRuKF/3pkifwskxhCmxswmyR4d1OpA1qC+vgumQGe/T3oxMnOwpnS4bcZPq3DpS+sRyMYRpYKdj5E8O4TVdfNfHSltgQuF4P8I0dOVESaSrAvKw0BWVoFdFAT4oR0X+DXfDxa16fHr45S7jF8DIyAhnzpzh5Zdf5tixYwDcvn2bz3/+81y7do3l5WUcZ7tX5mGxV6Ob7/vvmpV9JwghrIAkfg2dkvy2EOJHhRD7minwWD/N9evXqdfrXTbsMG141NFg9Xqdy5cvY5omzz777N7Tj0vL+n0NiUhm8LYQRliyddoOqZiNNf2cJpVcHunJiDC69Y1NRBFGJoN95Bjtuzdp9g2RqFcxMgn8O1ewjM3PGrNjNJVCjU0hpcLM5RATU4i5ezpEX7iNwoMNnab4U6dx7ukmNaUXCCE+fQR3Vkcd0teiaEgcZjoVpR0ohZlKkj4yBoZFa+a+fshvYmXSOMsr4DukpidpzD7ATCdJh96NCe3dEELSWttAKI/U5GFqsyvYuRSZ8UFq8+so16dVqYHtYcVj1O7PdlnMM5MDlK4vRQN7arPrmEmT3MkJarcXEaZBfaWG73iRKGomLNJjeSp31kFuTvuykpYWxx2p53EEMzhUW+mhbxKUF0Qdf+n7eKPPJnl4kDMf/41ozY3x8fFoGYSNjQ0WFhaQUnb1bjzssblX9eW9BCGEUHqnzgI/CvwD4HeBI8D/gjZpff/OW9B4rBHF5OTkNhu2ZVl43nZdYD948OABb775JufOnSMWi+1JEu1P/D+YY9OYY9MYGa1PmIbESqcQS3eJxSzKpZJuAsrnuuaPmWPTka6xTd/IJKNoI/pck0dp3rmBUnp2QxhpmPkCRiqNmr0epSm2cPGUQM4H5dHgWDKOHEUkU5jnnsEwDTBNzNV5LFzsdBzvzs0ghTd01DF5JNI14lOTWPksSgidngiJt641FJSKSrHJo0ewcxmSx6YQpokwTZzVdfBd7LihvRtKBmJmgvzZoxiW2W0xjwudpiif7NQhhG3oaOP0ERBg5eNBJ6yktVHUFvKzh8kePYSViWOl4lRuzm1GG4FTNDs1oFdgM9H9KSbYuZhuYMvqrlStcQRDe4Jw30yYmJZBeiTN+FePM/5V4wy/cIjUQByTNrf/0v/Q9VsZhkE+n2d6epoXXniB5557jkKhwMbGBq+//jpvvPEG9+7do1KpPJYTPUzB32MYBtaVUr+tlHKVUrfRouex/bz4sRJFr1kFD2O/DuH7PlevXmV5eZmXX375oZuL5JKuCISEYY5NQzqLb9kUWhvEYmYUeXS978KMfm6ATuJQjSqJuIFYX8ASHv7yfQzDIHHs1LY29djRk4hUmsQzL+kQ27RIlhaJCwc7nUDN30cJgQqoKiKOU+cwLJ2mGEemMW0DOx2H2dtYho+ywjRlUqcpEKUnyXOnod0Ooo31SBQNCYPAu5E5fxphCKxcBoShRdFkbFMUFdrwFVnMs+kui3ljcRmhHKyESe3uHHYmQXZqEDuboO+54/ieD7ZHa6NI7cEKQkF2+pAWRZ89qkVR6UfGLzNpkp0exEra9J0exnc8fMdDCInv+YiYQf7YINL18ZuuFkOB9FieY3/+GWLpOPGMTbwvRX6yHzthYpsec9/7kR2Pj87ejZdffpmzZ8+SSCSYn5/n1Vdf5cqVKywsLNBoNHq+fj/j+t+DKAKuEOJPCSEOCyEmga9in6P9n3g96WGJol6v8+qrr5LJZHj22We7opOH+QGMkcmIMOr1Or7v08wfwsjksY6dA7eNaepUxTRkF3Fs1TcAzFye5vCk9gQkU1iWRdySUZrSS9cIkTz3nBb4snn8sWPEhIOdjBNbuIltSHysiDRQwPgUSolI1zByOUQyhTF3EwsX1pd01DF5JNI1lAKRSpK8cBbDMnW0YZgYysPKJHDu3cMQfuTdSE4e1lf2XIbk9Dh2PouZStKaWwDfxVleQbbbQdn1QaBrjGKlk0Fjm4nAw0qa1Gf1oF6cZhBNTCJiOiqx8lbUn9JaWdINbWc3+1OsVJzKvVWk9GmsVDBiBn1nRoJ9S2IlrM1u2FyM9GiGzEQf018/jWo1SA1kSPRlSORTGDGb1KEcsaRFPJtg5Qf+6r6OlXAx4rNnz3Lx4kWOHj2KlJLbt2/z6quvcv36dZaXl7vmuO4Ex3Ee+yDhd4Ig7SCwhv9r4O8B/x74PbTZ6gf2s50nThSWZe2bKJaWlnjzzTc5e/YsR44c6fpBwpLrTvA/9W9RawuotQVwwpZ0RTWRI1ZaxrZsOn9fkUhhHTuHMM2uNCUkDnNsehth+NLH931iR45j2lYUbWCYEWHEMkm822+xHQJn+Kg+obN5/LGjiEwelUiRXL5NTDhYG0sIt42nLFi4B0CoAxtHjiGSKezzz+quVtPcJIx0HGdeXxh0RVVhT0zoNCWfJXF0GiufxUin8RbmMYzNNCX0bqAUyenxzVKsaXZbzKM0RZdsDSMowZ6c0oSQilGfX0IQiKJA4eRhsHSa0vf8CXzXC0qwJV1RSalIFO07ezjqhm0slaJuWGGIKNrAEDRWapz61rPE0nGSYyPEBvpJPa8jt8TQALGkTWp8hFhar/VZ+5f/ZB9HXsevFAy1mZiY4JlnnuGll15idHQ0quR94QtfwHEcNjY2eh7X7+VZFEqpT6CjiG8Azimlvk8pVdvPax8rUfRi2v1EFFLKqKvw5ZdfJp/PP9J27CMnsNJpLZyvzIPTIuNUMU0LY2SSVK3Y83XGyGREGObYtD7xA8Kw0in8e9dxXX0ltm07Ko2FZBIKmyFxWHGLWCYJc9exTH2m6/NLYC7dC1INgRICf/wYIpnGP/GcPrFjBoniPDHhYqUSyPl7m9EGm8RhnTmPOXVUt88DMdXGTscRS7NYuHhmLCKM9r17ACSOTmOkUqTOn4N2a3uacj+MQvX7ZZ89p0/kfLYjTbFxVtfAa0dOUSsVJzM1gp1JkT87jXRcBB6ttSIGLlbCRLm6i7bv2RNa48iltR/E9rAyBrXFVVB0dcNiGFGa0lipYMYMPvD3vxG7v5/YhZew00mEZSLvvk08myJmSRKjw8QySVSjRjwO/uI92r/y87seN7thq75x9uxZYrEYa2trkb5x//79rhbz/c6i+NVf/VXOnTvH1hZzIcSUEKIphLgU/PtnHY+9KIS4ErSS/1MRnHRCiH4hxH8WQtwKbrs61oQQeSHE9wL/L/CbwH8UQnzLvr+H/T7xUWGa5q5iZqPR4NVXXyWdTu84jyLczn4jE//IKUjEsAaDgbxuC7W2gK08fWAFKclWhOmKkcpE+oYansCM2cRzGQadMr0E8q3RR6cgaiTTiKU7JG2PdG2BpOXRHD4REYZSQo9/UKCEwDvxHIZlQCYPKK1rpGLYUZpiohD4EtTcPVBaFDXyOcypo4hUCpHOYK0t6DSluApOG2vyCO1793S3uO8jUikS589GUYcShk5T0nEddSg30jUSk2NRepKcHtcrvpvmplM0YQUNbfqDhOmJYVtYmSSYJo25BaykSWtxERRkxvoQFloUPTaqNZC8HQwj9rHSmpvsTJzs0UNkpwejNnpaTcT6IjhtYrkMseFhWhPHELaNsExo1UlOHCaWTZI4eXpfx8x+IYQgmUxy8uTJSN+IxWLMzc3xiU98gu/93u+lVCpxLyDn3XD+/Hl+4zd+A7a0mAe4o5R6Lvj31zru/3ngu9FOzRPoFnSAHwJ+Vyl1Al3V+KFgf8Mj9q+go4n/GXgR+LvAR4QQ3crvDnhXNYrQc3HmzJltqcZW7Gd4jS59uniep6/8h8aw0mnswSHsIydQhYBk3ZYmjNmbPbcTEkZYVhOZHPbEMfxECpFIIVZnu9KU6LP2SFfsI8cQiSTVoQnaw0fBMMnVNWHEMkkSC9dQClxp6UgjIA9vZBp//AQim4eJ45DJoxLJKE2xNx5owhg/DvMh6eh/xhE91MbMafKwYgZiYxkLl1gmgW9uGuBCD0fi2FGdphw7ipFKYmQyeGurkcU8TE/Cf5mzxyONY9MpGoii0o2el54YIXNsIkpTpOMihBfYzPXQntqc7jvJnhzfjDaEoQkja2q3qJSc+54PYabTWGee07enngGnDU6bfGUZO5PGTieJDQ9jp5MgJWruFmplntb/+SO7Hjv7xdY+j3g8zujoKGfPnuUbv/Eb+chHPoLv+7zyyiv8+I//+K7bOnPmDKdOndr3ewshRoGcUuqzgfbwr4A/Gzz8TcAvBv//ix33hziOJpIrSuPTwE10R+meeOKpRy+NojPVuHjxYs9UYyt2Ixz/U/8Wz/cplUoIYQT22Q59Y/Dw5v4cORERBwKEZSI2FqKoAwCl8H2PRqaPfLva9bnMw1Na3zh+QesEHWlK5OHoIIx2u43nesRjMRLrs8hkhubQMcjkaQ0dww7SlL6N6yRsiRImCnB8A+vBDEqBr/T7++MnIJlCnngWw20REw7xjXls4WKndDVFf26hSWd8Cjk7s1lFCapHxr3rWIYfeTcQYjPakFoHShw7us1ibqXjQSnW1++jFInJw5G1PDk1hp3LaFF0flEbv1bWqF27DSjwtO08/8ypyPiFYWyKonfvIZRPenxQL9aWS5M9OkL21CQXfuDP6d/SbSHKq9Gt2dePcfIC9A9q4mg19e/SahI/fBi7vx97+iT29Mk9j7H9YLc+D8MwGBkZ4eWXX+a3fuu3+Mmf/Ml38lbTQog3hBB/IIT4b4L7xtDt4yE6W8mHO9YsXUKXQ2FzpsxV4HkhxAeFECPBsJspYHv5rweeeuoRphqpVGrXVKPXdnYkivUHyPUHFNolTCSqR+lTrS1q6ugQREPCMJJpYqef02V6t4W7dB9TelFZNqqgiO2TfKyjZ3cUREU8TqvVworZGIaJZUiaA0dJrc/gK4FUINOaMMjkkfE0udJdkpZHvrGA6bdwR49jPphBBSe/Jg4DlUzBqeeR48cQwXvHhIOdimMv3CRmSJSw9f6OT+s0BRCTmjDM0+ci7wbry9iBKOrOzUWEEZZiI+9Gp1N0YX5np+j0OGY6Rfb8KWLTkxiWHuzbmJlFKB9c7Y5MjQ9hmEbUl2JnUpjpBO21DU0ecbTHw2nqSCmbwRgaiW7x2gjPwVxfwFQerD/AGhrW0cbQsI42Wk3EgxnE+iLyX/3Uvo613bCfNT06xcwPfehDnD9/ftu/T3ziEztuA3gATCqlnkebof6NEGLfHoEg2girHTK4/Xk0gfxz4FNoneKT6L6PPfHEfaadJ/jy8jK3b9/m3Llz0VJw+0Wv1ENKyY0bNxjtG9aDTsqr0DeMenAX2WpowvA2m+MayQK59cWofXwb4klqmUHybh1ZLqLWFjcjDadFMzeEvTxLr6UijZFJvU9Ls4jhcdyFGZCKfGNNj99vl9mkOUElf5T8xl2tUQRRQ/PQMVIbMzRHp0G5pNtXMWuLGJaHTGZhaQaEwJMmNgLXB3t5JkhBjmEvzeCPTGti8SXW+iyGcKH4AAehU5i5W9HeK8A8fQ41fw9yOT3pSrUR6Qxq9jaWYeAblp4YPjGBOzsbeTfcuXniE+O07812OUWNbGYzRUHhzAV9KdNHIqdo1JcSiqJTEzSC2aKZ45M07s5h5NJIX9LaqHDh730PXrWM7bbx7QSm5yD7D+uesvwQlFZomEky6/NgxaFZg2QGs68fBkZh/YG+ZTvRPyz2s0pYp5j5KC3mQQNXO/j/Lwgh7gAn0Z6Hzr6QzlbyZRGshB6kKCs9tvsTQoi/DyT2GlSzFU+cKEJn5rVr12g2mz2nbO8HWyOKVqvFm2++ydDQ0LbURSTSmKNHobiM7zoRYaSVQngOYnRak0AHms0mpu+RH8xjbDQxT+gFaNXaImLwMM71S6SbZX0VS/Yuf8mlWZRSlEslsoaJNT6lxdGRSbyZaxgm5FpLWLaP6S7hA5XCNPmNmc1KCJo4UhvzyHQed2gKe+UeSEkyIIzExnWUZdAMCKM5dJzk0m19fob7Mn4Ma2kGsnmk5xMTDmp9FiFcSGVpKgszTFGCNEUgMOdnMCankbMzKKkQq/OYuLC+DG4b+9iJILrRb2YYgvgFPaLQnZ1D+jJoZDN0CdZpkzg+3eUUbc3cJx0QhzDNzb6UVBJncRFQpCZHNdlYNqZhYowdg9oGXjyLsXIPv7SK4beR5TVM3wUzidE3gMoPIcoryGoN4bagvAqeA+VVVP7RO5hDPCxRPAqEEIeADaWUL4Q4ihYt7yqlNoQQFSHEB4HPoQfPhF2Qn0S3lv8021vMEUJMAd9IQDRCCBdIA/9IKbWn6eqJaxSu67K8vEwymeT5559/ZDNKJ1Gsra3xhS98gRMnTjC1svsK7+bRs5iZLObgMK2BUZ0+hJGGZaLWFroEULNDqOokE3twiPahw1gD+mCTczcRvqOjDVf7NqSUVBJZcq3qtu5CFUvgT55EWCZ+ShNbwvbpd5dI2D6VQuAI3WzboNF/FGtFn2D1wWPIdJ7mIX2rEmlyjQUSpkeuoX/n5tAJrCVdTg1TFXfkqLZuZ/PI8UAUVZBcvE7M8LE2lnREggXzM8HnCL67Ka1ThBUVyzY0YQROUWknIot5L6eoMPUaqt7GRmT8ipyivp6hmjl7nOSxKa1xnDiKbDva8LWyhrOyyvG//HUo00KUV1CZfuLtGoydwC7040+cRmRyeKZNxqvhKYFYm8fPDmJkM4gTz+jb4+c1wZdXMT7xc/s53HbEXkNrHmYWxcc//nHGx8dhS4s58N8Cl4UQl9BNXH9NKbURPPY/Af8CuA3cAf5jcP9PAx8WQtwCPhT8TUfT18+jR+bdRYuYc+hUZF/rYDzRiGJ5eZmbN2+SyWSYmpp6R9sKh9fcuXOH9fV1XnrpJeLxOKq6DtkBKO6hyfQNk1pdQAwMYfSP6GijWgXPwbATZOprWmnfAjF4OCKMzQ7UE1GkodYW8ZwW3tIshtem4DVRQnQ5QzehsE1Yjh+hULuPaxaoZCfpX7tKv7uE3aih4iZ2e3lzHriCRqBrhKMqQRNHemMGmc6DL0mYHnZjAdP08BNZGhgBYehFOtyRaawHekEif/wY1oO7eCPT2PeuEhMeamMeIVxUMos7fw+CEqwAGJtGzc3oSeTjU6j5e0hPIuZuYuFFFRUxeRxntrufJXH+LN78vG5ok2pzylfg3+jsS0H6uqlt+oh2kBoWXmEIkjnM1fvQrGqCaVZBehiGgTAM/OEjyHoRle7Db5SQlTVMr40sr2J6rh6TF0Qb7xR7LV34sC3m3/zN3wwQ77xfKfXrwK/3ek3gsDzf4/514Gt63B+unCWB79mvwWornoiYKaXk2rVrLCws8MILLzy2yUMzMzN4nheRRITquj6wLAtW53beACBzuhoklaSc6UcMDGFPncQcHIZ4AlFbBa+9TRAVg4dJNnoZthSN4SOYmRT2oWF9ZoW6RliGDQgj6ukIxkusxieRCrx4llL+KG6iwMbgOSzZJhWT5NpLJGM+ubaet9joP4rn6xfrW6j3TyNMIxJFZVpHK9nVGyRsSbq22NFYJnBHjgVRS1AdSWbwTzwHE8ci70Ys8G4YM9eDaEOH2mpsusu7IZIprHPPIAyxzSnaVYINjF+hQzRxdDpyl4aEYaXjNG/dDX4kH5Ri4pX/MdqGn+nDHxjDKwzhD4zpLzMgDtOp6yliloVpmFhjx2BgBG9wHJQWl5XrQGkJquuYX/jtXY+R3fA0Uo/HCSHENwohvhooAX9VCHFGCDEmhOgTQsT3eHmExxpRCCFoNptcvnw5WttBSvnI64aGKJfL3L9/n4GBge1155EpfRtGFrPXNWGsL8CWVEgPplZ4a4soJSkMFLQAGsCcOA7FZczRo9sEUVVa1st79g0jggjD832k6xLPxrEcCzF4GItFSKc3o416XRNGLIG9fB/iya596qvdDwZa69NZKnCtNMX8BH31ObxkHuX5JGM+dnsJqkU8IxF9opA4an3TZNb1iRaKou7QFIn5t0laHn51ETO4dWrNwLthYqHPObF0D29kGoTAXrqLHJnCar6JTMQQYbSx8QAXgRw/hhlIsyoo3VpnzuuekyDaMO9dxzAM1MYKFi7STuDdvQVowxdA4uypqH3enpxA1t7GSMej0YCyVcOQPtQDgm5WoluvEEQHA2OoRglRq+j0JJbUt/kh4rUi6shZRK2Il8pj1IrIaglVXOH6tWvR+qkPM1jpfbju6F8E+tEpxt8CvpNoeilpIcSzSqne3W8deKxEIaXk8uXLnDx5Mlrz4J0sMKyUYm5ujoWFBaamprZVPdRbf7D9RX2HNGFU16FehWZZRxvVdUyhKNVqZFFYg2OI0jZhOEIkiIJOU2pVLCSqqpV6p38MVuawLQsjHkdVO17b4dsI05Rmug/r/g2EZZJvzhOTLQ65uiS+ljzCUAdhKKVQvgcoiukjgKBQu0cle4QB5zLKTjLcuI2KmfQHoqgvAQTl/DRhUup6AjuWojEyTWpjRkcMnhZFvXiW5MaNQBS1MAPTV3JVi6ISAyObxzh8FLF4V2sbvtSi6MY8olkFw8QRetiMlMD8PUBHGyzcg7EjqPl7KNNEBFO+jEwWp2PKV1hRUWiHaGxqCiV9Br/3FRyniRFLIp0msWYZw2shrcTmrXSD4wSamQFSwt8xTTGDNEWM6a7qscNjrK+vR/MpwmlY+Xx+1wh4PxrFe6nXQyn1bZ1/B5bvePAvuR+SgMdMFIZh8IEPfKDrvkftyw9bzQ3D4OLFi6yvr1Mul3s/ubre+/6RKf3Y4DiysgZOiywulgBqgTbUN7y7vhE8Zk4cx1tdQBWGELM3McqrWEKBbe/o2+iEAIy+AazhCay1RRrtNKJRI65aHHLmiasWc8lTmjDCbQTEka3eD/QJgZvIU8pMbRJH8Rp2UEWxbZ8ykNqYCa70IrriA9T6plFAemOGVv8U6aK++vdX76Asj3hzgbYCb/Q41oM7KASeDzZaFLWX7+qGtpFprAczSF8SX7qJEt4OJVi9D2EJ1szlMCansWpvYmQSqHBYjxlDBsN6pFSIHjVMLz+C3EIcSB/ZbgbS7ebn9DN9kMzpCCSZw3pwOyIM6kVI99G3eIXc6S9nenoaz/MoFousrKxw69Yt4vF4NO176zIB76fUIyCFb1FK/YoQ4s8DFfSiP7Xgdl8kAU9AzNyry3M/CKdaTUxMhKrw3r0eYRTRA+12G+F5tPvGiMXiWE5VRxtBpIH0IJbYmTA6yKRer5PJF4gNHNYRSd8w/q3LIIxtvo1OIbQzDZJSsmyOMZx6gEuGNXOUw+W3GHLniKsWLTNNv7PcVfOvZCbJV+8hBLiefkQqgWulKBWmiFsKa/kqA54uv7p2htzaNVyRYJMwRCSKhlWR5qFjZIoz1EenSa7e0SXYDu9GKyjBRt6N4Sm9PUBMHofFu/gj0xjzd4IS7FwkiraUhdFhFBPj3VO+1Nw9ZDCsxwhmirK+hHdoHMdxMIMV702lkI5eeiK8dZJ5IB98n1nizaLWNjrTlIAsvNHjwd9j0KxgNjrCP7S2cejQoWgAdLPZZGNjI1omIJvNRsSx1wTuWq32VFYr2ydiwAX0kN6/hQ7gkuhoIoEmimf2s6GnukjxfhC2mp87dy4iCehtuFKNMqqhp0KrRhBtdBCGUuB5Pq1WS/d+mCZWK3jeyJROU8Jb2FUQVUpREnEyXh3LtLpt3YPDmMfPY2ayepZmh66B20YMHsYOtJBmq4Xve5hC1yTm5QimUPiZAVazJ3FyQ6zljpPw68SFQ66xQJIWbU+/XzkzyWDzvtZMPRXpLsnSfbx4lmJOi6LNgaNYcRs7kyTb0qKoG/BsOX+U5Po9/ZFDh6hCd2um87gjRyNRtG/jOnFLRiVYV1pYS9rk5cnAW4VAWAZGttDlFE0uXiNu+FhFXYJVwtbmLnoP67GmdVqQ+5sfpZko0M6N0kwUkGZMa12GrQfbxrTOE956wqSd7MMZmKKVHUZaiSjaCBvbOuEPjGlBdAckk0nGxsa4cOECL730EocPH6bRaHD58uUoXSkWiz17jx5mAvdHP/pRTp8+jRDishDi40KIQviYeAwLFCul2kqpH9Pft/pypdRXKKVeVEqdV0odV0rtiyTgCRDFTqnGXlGGlJLr16+zuLjYc6rV1ojCu/s6cnBc/8sHlYyAMKT0kek+yuUSCMjn80EQjObUXtFHJ3EYhiaMINqQ5VVczyMWi+n8dJd0pdO3YU4cj3wbpvKQhsAqLWPbNpPDm199v/OAeTmCJaQ2OQmBkxtisXBBLwFgmBxy5knSItdYICZbrCSObH4Xvv5sq4lJ+mq61Nj2wE0UKOaO6o5KQ+sZyZj2bsRUi1L+KIYImtB8HXXU+6cj70Yj8G44Uxew/Fbk2UiYuqEtJAw921PghK7QsH0+k8c7dh7Daeou2PVZYsLdnPIVJA2h4UtK7d3YCjc9QD11aPPW85BS4npeZPzqhJcfoZUdjm5DwtiJOHZDZ5v5iy++SCaTIZvNsrKywmuvvcbly5eZn5+n0WiglKLRaOx7FbwPf/jDvPXWWwQn7E3gh4HHtkCxEKIghPhJIcRfF0L8NSHEdwghvlUI8aeFEB8SQry43+/hqYwKDqOBnUK2VqvF5cuXGRwc5NSpUz3JZi9RVA6OoxplRCqPWJrBrWyQExIhDH0/PUhsp3SlQxD1E2n8agnbAMNvIToPtL7h7a/d8pg5OIzMH8JbW0TUalhITUKlZWI4JGMQmib6HN3TY6AJw7IUSioeFC4w5C3ikmLNGmd84w0OOfMk/Doy8H6E/gqpYC05STwQRUETwWr/OQq1WVwzr7UN97ImjMC70Qx+GhGcuI2Bo1EE4gSiaH1kGkNAcn0m8m74iSzx2iJtNkuw3sgxhPKD8zcowY5M6bLw4gzKD5yiyQyElRQsTHxt8Xb0ye87CrPHdcdND+C6LrZtY1VX0S234HoeRscFqVeaEmsCrRoIE269inFix+n2PSGlZGhoKFo3t9FoUCwWuXPnDj/4gz9IrVbj4x//OF/zNV8TLZW4E772a7+288/PohfvAd0J+suBlXtG6HU6wh29HYzlRwjxy8A3CSGuAV/N5hodv4he0PjXgRF01SONDgySwb8c2rS1WYPeBU+FKMIO0l5Esb6+zvXr1zlz5syuX+xOY/+jlCNAq9nCSGYxM33Idg2Ryusruudiey1EL6WsB2GE07pbVopMoR8BtM0kqfX5TV2jug6tBlg7lNeKy0ilKJVK5AyBMzJJvF2NIhLZbjPIKgnLYcJYxXegGBulPyCMpqNnlZlIpFQUY6NICW5uiDVzjGF/Hr/eYFLMoWgx7M0To0XcUmSr2rvhevqzhNWUcvYIBKJoOXOE/vp9pOfT37wPYQlWtWgCuVLQW+JvCqPJje4SrLdbCRahS7DBRV8s3gMB/thx7GXdl2LNXCUmXNSGrgCVX/nfEFKzQ5IaAmi0JabQLl/Ycps9RLvV0gNtDYOUU0G16igrjvDaWIl0lwjaKYqCTuIfBlvX9AinfY+NjfHxj3+cr/zKr+Stt97il37pl8LFffa76e8E/l3w/49lgWKl1ArwPeGTg3TkkdYreCJi5laEHaSd9WqlFHfv3mV9fZ0XX3yRRCKx7XVbt7FTRCFSeVS9jOf7ODhkLRthmpsRaSyBLAzjV4uIeklrG9JHNMrge5t6eUAYKjy5w5b1wKORKK0gc32Y+UP78m1IJSkRp4CDEsa29Ot+7DgjVpEmGWS1StpyMAPiaIoEuGAam4TRdOAw8wgDXNdHGLCWO8mwv8BS3ykEksPltyg0F4jRwrHTDDbvYwhoe4IsmjgGm7ql3HW1b6OUP0ahdi8SRXPOZXLtJayYjxfLBITRXYLNb2i7924lWD+hS7BNLBT69/BGjmM/uKOHCytQyXQUbfhS4Tl1MOMI6VC3UyRsA0dCwhKYXgmEBcoDYWEKfV6ojuOuM9pwXZeUU0FIib8l2nhU7DZhOxaLYdt2V3v5fhYoFkL8COABv/SOd7B7X0Ww1GAG+O+A7xZCvKWU+lEhxFehG01/fz/beioRxdaT3HVdLl++TDqd5qWXXtqXc3NrROG3dGXHAKQv8TwPP5YiuwthCgGN3DBJXCCr05QHd6CDOJRUlHyDbDaD2aps24Ybz2J2Rh87+Db80grS9yNTVzvdR7y6TueIrKPjNs0lxUytD0SBqUyJBXeQMXsNWa1ywrqPFAZjxiqGRC+MY8CcHOUwD/AluNJHGArP9Rk3lvAzA6yYowz5D1D1GklaOFZapyqBrd8QsByfZKg9G5RgZSQuJkv3tbaRnqS/cR98bfbyYhltMw9KsKBFUZtN0xVslmCzxRma/VNk5t8ilkkSDyspQZrijRzD80Vk+PJDuo7lsA2JiYHjK6rVCoadRLoemDlScYOWq0iLOr7U6Ukv6330e3UQR6y8iOt5EXHYloWzMktsaHLH1z8M9JDjbjLaq3v0F37hF0DPsPwatfnix7pAMfAVwLejlyec7NjOnwR+f88PxlOqenQOr6lUKnz+859nfHyc06dP79ve3alRNBbv4he0qcmX4DSqGKalVyEniDC2pCQam6Xb8DkyPxgJor7vg5IU4iZmo9hDgBWbUUp2YPvmR6ZQ8SSVwmGUUlhCYNSLID2skHR66BrJhMGRVBElFW7bQ0nFQnyKZmaIu7HTJFMGCcNhzFolYepb04BFRknGwiu99iDMyxEOuYsoqVjLn8TNDbGSOY7ZIYrGVYshVx9Ha8lNUTQkjEpmgkJNt4QXc8cCUfQYwjJRwowa2frdJR1FRN9tWIK9pxcBU0IP6jl0DCOwmQMkLY90bTGqqLjSQmEw+/U/DIDrQ0vaKGGSz+exLDu4UPgUSyU8z6PuWtRkDt/MUHGz+MrEl1rfkKp3muLkD9OI5aJb1/NwH3LNmd1EecdxulsL9sBv//Zv8zM/8zMA37jF+PRJ4NuEEHGhFyMOFyj+PMECxUKIGFrw/GRAML/HpsYRdo+GDD6JHlzzG0SKGBbaS7EvPNXUY25ujvn5eZ599tmHdq9t3a4CmrEs0pLYqQyu00a0SigJotVA+D5Gtn8bYShF1zgJkcpHZdRmsp+sKRFpTSJmo4osryCEAeF2Og+ULbqGlBLPdbGTKay8dqaG0YaoljGQ+jVOC4ztX/2KHOBIah3TALfloSxNHM1UksX4JL4SHImtoqo1TRjGKgmvQZNYJIqGt4uMgiORKFypUAIWCxcYDkRRVW+QDMxeiaYWRatb9qeSmQxKsIFbVMHawHlA0Ve/j/B9EraONqzWEnbMp+JrpaycP0p2fQYZkKuvBM3+KaQSZIp3aQ5Mk1zXczPC0itApdVtcff8Fpbp0/aTWKZPMp1HSaUH/3geVQ98p0FVZEjFTdoepI06vvR6pimdcNM9yP4d4GFdma+88grtdhvgPwfH92eVUn9NKXVVCBEuUOwRLFAMIIQIFyg2gX+puhco/mUhxD8A3kAvUBwerKtoUfPrIRqLcop9TreCp5R6CCG4e/cuyWSSixcvPvLygiGkUlSrVRImxDM5ZEur237hMH6rgZlIYazdR7UamjgsGyMijO4rgvQlXq2IYRjkstkuYumspKjSMobbxvaaejJ0+KSACELRsmCaxJJJqDa6RFJvcByjXsLqG4L5m2BZiFaFZMxn1Crjd2RMD7x+QGIGb2Ia4DY8jqSKSAnz9hRHEmvMOYc45VwFYTGeXAfpELatJWO6imIagARDKNyAOBYZxcqZDHsLrFpjjASi6LC/gKKF2VqIjqbBpnaFhiVY11MMtXRps5Q7SqE2SykzSV/9Pp4I0pOYj+Uu4aEoF45qwTBoREtvzHR1wTYOHSNmKTxfkElIai1jy22CjCmpuwY5s4nrS12xQJBNWTQdhXR1pFgul7FiaWqGBUaKZKxHmqKILO4PfdztsTjx1ulWe+H27WgdmOe2PqYe4wLFSqmPCyEG0YN1HwghPge8iV5ScF944kRRr9dZXFxkYGCA8+fPv+Ol1ur1OuVSiWQyiYWMrLtmIhXpFgBu5lB0X6xV0uG5aWP7Pr7UH1xKfXDlYyZmprBDuhIgltDmHylJV5e7BVHPpUScPsvX0cdWZAewyquRNZv8gCaRyjp3m8Mc8ufIxn2UVyJj+aw0BVPpIlsnaZkG3K31cTSzii9BOi6N1CHmvSGOiFV8JenzVyJR1BYOD6wjHHYedG0DCSOeXt3cFj5KCdbyJxlyF1jpP8lg+SbJgDBigcYREkaI1cRk1J8COs0IicO38uD5JGMSs7MEG7y20R+2zet0xfXg1lf8TYw9AmFJnFo7IJC2AaIJSiGtLKYQFAoFmo7Uq6N7PqVGBSuepmnG8EmTjAlargKnHpVfAUrlMoV9zG19P9m3OyGEeA6divwyukpyGc2XCdgWSPbEEzVcLS8vc+nSJUZHRykUCu+YJFzX5dKlS2Sz2R2rJGZiu9nFLxzGzRzCyQ7jJAtgGDiNGgrIJWMYxuZ+7axv6PMk5jeR2b5I16gm+1DCoBA3UEqizJ25t2Vv3TfF9JiJkclSTwxwuz2Kj8mgVSKbkHjC5HRutee27jf6SCYCD4XjIqViVoxjZLI0M0PM21OYJhFx0GOGwiKjDHoPtJ6Cj1IKEx8jlcbNDbGc0RqHlJCkhQo0DtkRlK0lj0Sl1/B2I32EUv6YLsHmj+In83hWsqtt3lYtGv3TUSWl2rQwMJAKinWTtico1nePPCVxKu009aaPKw2qbYEnBZ5IgmlFDV6ub+B5LtWGg+/71LwUvlWgLvXVv+Xsrxqyl337vdYQJoQIf/Q/hTZz1ZVSn0KnM/8n8M373dYTm0dx48YN5ufnuXjxItls9pEXKgYtIN2+fRvHcTg71o9UEsd1cHeYfdkZWXRBaImhHCvQjuVwMocQQg9o8VuNSBSEHQhDaDNSWI51XU93WhYGUZ0O0fKKzukb5aALNHhziFIR2SWWKOarSY4VKrQSBW43Bilbfdxuj2KaAk+YTGZ0mtKJUUtvKySMZEKXYJe9fg6bqzrasKdpZobwfcUJ6z4x02PMWiVputF2Fhnt/IpQSrFujTAUdrfmTuLmDrGaO0kyrkgGno2woS30bIQ2c9eDfPVeNN4vLMEqw8RL5vXkrrhNrr1Ev9tdOgwJo9q0om0W6yauv0kctZbRdeuJFHU3QaWVRIoklVYShUGtDT4WUphkUzE9r0L4+B2iaMOzccX+nJT76Rx9L0UUoa9CKfUP0ZrG9wQj8X4R+EOl1D/f77YeO1G0221ee+01LMvihRde0OPlHmGh4hCu6/L666/rkD+dxsscwsscohHLgxARYThud1l0ayoCoKRCKYlpmJiWhZVI4yQKuJlDuopiGBFh+K0GyvcRqe0hqe/7uJ6LjGdIG90EGEYacmQaP6VXG9eEI4lLR0+4zvQjahsgdDVHRAZzwXw1CUphGqA8h3pigFv1QUjn8JWhCcP2OZKtEjc97jf6IsLYihU5gPQ8DBSzYoJmZohb5mlEJoMUZlcVZdB70HMb69aI9mwAnuvjWBnm+55nJXMcJzeEEJo4TFtHG2FwZgidniD9rhJsMX2EtqcNX8XcMZoDR3n9xb9FX0pSbBhdt+WGhSUMyg1NHq4vcH2hXx8M7skkNLtnYlsGLwfRRngbRhsuCTAs+goFTEMfl9Vqlddee427d+9SKpV2XD/mYSdwv9sQQpwSQlwM5m7+AlrMvAb8KvBPH2ZbT6TqcezYMQYGNhXlRyWKarXKlStXOHbsGMPDw5RKJZRSUQojc8O0nGD0u1PGReC7DhJB+HOGhKGUXswnZZskU90kEj7HTw1E/98liHp67QsdUCgq5Qr5mEUsEUc1Wj3JJIQaPaZV/1oJUSuhpA/NitY3cpvDXjuzsmODrY40TQEKw5C8WR7h1HCbiq+428jxXOpeRBw1Lw49ju8jqWL0/wYqIo5r8ih2PMaEvYqq1UgYDg0jtU0UBTjMJokIFK7rM2E8QCrBau4kw94iK+YoE+3bqEaruwTb9rvk47BtXggdubQ9aDoCxzOI7XE0NtqmJpCmJpK2J3HrJhKTUhNsc+cUolPfMFSTaluAEmCmyacUJ8afpVgs8uDBA27cuEEqlWJgYID+/v4ozX0fahTfADyLLom20AWpTwF/Avg6IcRPKKV6r4K1BY+dKOLxeBdJwMMtVBxicXGRe/fu8cwzz0Rfvmma3eXJALFYjEbo5Y/FMCrLOAFh+K4D0qfe9sgmY7vux1Z9Y6sg6gmTmGGSS9qIjnZy2G4l3/qYEIJyPE/akHhWkkTCwWxWwG2TSgnGTAffUVRrHqMpWKinOT5Y74o2QtK4vRYnnfKo2P08cNOMxhoIt8rR5Aq+EoyytYoyQC8WmYytICWsJicxzA0WvUHGxBpSSfrlKinLQchVFLBmjW5W4AMsqBGSgb3ctBSOlWa57wRDfncJtmWmGazcpC02daVyZhLPg7ilqFR9hvKSpmPjeAa+3B9xVJsWfSnJWkUymNdpiruHrgFQaW+96jcptxOcHbUZGhqKmrvW19e5du0anudRKBS61p3thffgdKt/A/wRmiTs4F8SLWIWgLX9buipOTP3q1GE+kar1eLixYtdg0wNw9h1XYbQIt5K6PFmjuPgOA454ZFKx/Vq5EZvXSNEL31DoShZWWwkzfiAtnV3ll9bDT3CdichVIFI5ihQQWHgGwae41MyUmTTKWQ8TbJRRDQ9ToxKsgmD22vakHB9WRt4RPDfkDjGs018XxMHSrLIMKN2nQeNNKPpBjmxjnRLZGwfU5Xxjd7fvxZFCQxiuhltNTnJsLlBS2RQ1RrpgDBSdgOpDJCbJq+wkU2gq0iWFWwjNo7MwYg/z6o5zkTxDYRpUggqKWZrgWVrnNdP/4+EVs+QMIpVg768EUUavhT07SEjGBhRpFFs6DTFNhUrFQvbVD3Krpu3snu2bbSieTqdZnJyEj9YhW5+fp5qtUq9Xu852KZWq3H48OFeu7cNH/3oR/nN3/xNYrEYV65c+TjwV5RSpUBDuAbcCJ762XDt0aDb8xfQJ/t/AL4vsGj3o/tEpoB7wLcqpYrACaXUHwohwmG8RTYH1rSVUvuawA3vkoV7J7Tbbd58800GBwfDPv2ux/OFwp7t6k6QikgpcV0XIQSt1EBEHHZ9jVariQiijV7Xn059Q0ptDzcNG1MIXE/pNKVH+VUExGFlNlMRFZYIgs8iUnkSALJNXzaHbJSp1htgWDRTg8QKMURlmVOHfVK24JjpkbZcGu3u70IAt9eSnBpu4vub0UZIHDfcCeoNnxNDDqpWIRf3qboxTudWcWT3zz5qrXcJuaCJY9kfoCkKTGdKzDmHOBJbxa/WmIitkpDdjWyhZ6PpwKABjuNzmAdIwJM+TnaINXuMIXcBN5lG1usccuZZKRkgYKWsr9ThbbHcvUO+b2Dbgrl1fVtsBM9rGMRUkWJjYIvOodOURtsgn/KiaEMqeNhrvmmaDAxoK3hfXx+HDh1iY2ODO3fu0Gq1yOVyeJ5HuVzmxIkT+9rmhz/8YX7qp34Ky7IQQoQt5j8YPHxHKfVcj5eFCxR/Dk0UX4ce1x8uUPzTwYyKHwq29WeEEG8Ef59Bm61CG8mgEOJixzKEu+KpODP3k3qUSiWuXr3K6dOnt6Uu0bbNuJ6z4LUxd4kMDMPQC/qYJolEIiIPgJJKkE5miMViuI0acb8W6RpbiUPZMZx6FcsySSRTeM3NSeedZNJl9NqY05pIoGvgNLeTURB1KBS+7xOPJYgJDzOegWaFdjJLO25gm4rEYAZrfQ5TWTx/pB2d0J4fNnHD7bUEmXRniqK3fnywiSEENxqDnBpuc6sc54X8Ip40mcpWSQWiKEpHFkcz2wnjSKqoowXHRcR0CXY6VerZyNYyUl3piSEU8+owyRgoZ7MEu2qPo3IAkloLDqXK1LwswwXJWtViKC9ZKRtbbmEoLyk1NqMN01D4UqD8HLsFHJ3RRrlpYASGr/2kKZ0INYpwsM3Y2BhSSsrlMr/2a7/Gr/3ar/Hbv/3b3Lp1i+/6ru9ieHjnMQS7tJj3hOhYoDj4O1yg+D+i29K/MnjqL6L7N35QKfXR4L6/1LEdgZ5wlYIuKWpXPJGIYus4vN1Sj3CA7uLiIi+88ELUr9ELdS9G3Ihh0wBlsFa3SBguftuP5hZIKanXaqTSaeLxeBdJbHtvK4ZMjfQWRBU0KlVyCRsruXkNUluSn63VFSc1gBlP4rcbGPGUHs3muYh2A6WISEMmMvjVDQzDJJVOQ6OsNRjDwMz0kW+UUVLSaLVRyTxuKoZn+NitehRtnIr5xIQ+s0eS9eC7Bwg7HAXz1TS6bK6jjXpigFvlOCeHmlRUFuFVSdp+JIpeLQ4Cks4zb6vGIdCNbEeziqbKsuBtNrIdz60jmtpeHto7B70HdF4mTHyarnaPVooNbCODJw1ml1ykYZG26kiZ2TaQJoSNR7FqRGlKNrUpiKodSuad6CQOT8kOv8bu6bHv+9sWsDIMg76+Pr77u7+b69ev86f/9J+mWq3uWDnZAZ0t5hAsUIyecfmjwcrjD71AsRDir6HTjHLwr4Kel1lFeyr23U77VAfXbIXv+7z99tsAvPzyy3tau3WNH5pkSVmmLl/GCtRbbRJGk3bDAUzyhUIXMYVpx26IxWJ4sUM4joPneaSo6HKs9JGuo5ciFD21VEAThn5IRWQiAN+K4w/ovg+zOI8MCMNr1LANAyPTt+NnFZk+HSY3JEYsBc0KG1aGdMHHEwI7mcVam42Io9IyqdWDZotwOwKOD7Y7RNEwRYFbKzEyaa1t3G/lOGvPMZmtkLUcfCUY8svgQ7MlOZIqbos2AO7VCyQTobZxhGFjg4XYJKOte6RMlzFWSQhdUdmK383/eViFlNFmbh0mDsFGW7JeS+IrwcwDh3jcpNVyUGrnmKFdL+OIfobykrprsVzZFER3Iw6dvugUpi8l+ePbSb7seHPH5/u+v+s4hHq9zsTEBC+88AKwvxbzj33sY9DdYh4uULweaBL/rxDi3I5vugWBZhEepTFgCD24pq/jXw7oF0JM7pcsnlqvx1Y0m03efPNNDh8+zMTExL5cm/o52z+XEhblpsAyLdIxn7arQ9LOSAM0GezmEg5Jwvd9nFR/RDCxWAyjvIQwDOK2j9dRfo32AfBb4da3fxa/3cBP9eNhotw2diqNKi5o4gjSlJ40GaQplmWBaVLIasHUMeI4zSYymcdPx/GFR96u83yiTcO1GTbb4BMRx3wtFVVRVIdsMp6t4/uKmOlRt/O6imLXuV/NMWUuko37TBoVMjGfqxuDHM1sEkZ4O2RoH0ezJVEpLYqKdJqmkYm0DVWtMa7uIy0Dk1Xm6L0OaL3Sov8QzK06jB+CqhtnuaTwgZlFl3jcwnU9UL27NOsNSTqINAByWTPSNRZLJocL/ja/Rqh37IX9ODM752Xup8X8t37rtwC+PTxh1WNcoFgp9VBeid3wRJyZe530a2trvP7665w+fZrJycl9kcT9lVbPCd+e5+G6LolEAsNO0lQZpJWjqfQP5viCZtuPbmM7tAH7vh+Jn71ahVvJfpzUAFU7pxfW7TB6KSBYXR4znkK2eztD2xLw2ti2XtHKyQzi5UdxMoMI06LtS3zF9tdv8WkIIJ5IkDUVsdwA8UQCqRQbVhonXYBDQ2T7kuQygmPDHtm0YDijy7nXlnTobAi91KBAcHstyXi2SacgGjM9VCqjreXOKL4yo/QE0+JoQbcIhK7QFal1JdPQhGEacLeax++wlzdTQ9yOncH3FYfNVeYCd/pOt/OrUC42KBZdKsUGnrJxfZN7yxaNtmJxXeL7krqX7alrACQMl3pDEsPF9xXLFa1vLFeMyEm6X+zHcLXf8mjYYv7JT36SzhZzIcShYDYmonuB4gdARQjxwUBn+AibCxGHCxRDjwWKHwee6hTucKrV3bt3eemllygUCg/1eiEEntr8oaSUVCoVLMsiEZzcqbhJo60z4pAwOolDihi+Mmm22l3bKZfLkVAFvdOV8LAKnaGtZL9OIxC4roeHgRPMPzDjm6FyKFpKX69b2flYCC8/irTi+AN6rkhIGBFx7OTTEALbbWCZJoVCX6Cig2tYrMf7EYcG8XMD5LMm2bTg+IjP8xOtSAwNb31fcXstGWkb4Z7PV5Moz6GVKHCrMRgRRyxpk4n7HLJLZOL6++40d4U4ltH3hfbymOEzKyZ4kJiiWpe4bZdqXTIRBBi73dYrLTJGg3q1TcZsUm8aOI5P27OZWXTxPE32O2kb9YbExqNS9bHxkJIu4tgL+1klbL8TuF955RWq1Sof/vCHEUJcEkL8s+Chx7ZA8ePEU0k9QJPEpUuXSCaT+55q1YlKE6QfwzR8kjGDer2OVBaFQkF3BG5BJ2GEkFaOaqtFPp5AOSVQBqs1i0QwablXZaZrubktkY9t2zRUDgHYsRiu65Jsl/Ew8F0Xw3cQQlApV0jFTNKZTBQt+DtEHQDthI4gzHgKv90g3irjK90uL2obCKPHwRpEHQJIJJIgHQrZXDSVfIUk+XQSuy+NUVrEjFldoqjvQCZtRqJovSEhpUnj+GBIqjrakG6bFnFulHPY8RhnrTlNGJZPU8WjSkqI0KvRid+sfjnN9SIj4zYzyy53rRwtz+Ru28dVJntdwwRQr7YoDCruLzUYHsnSdg0W13x8AclKFd/PBtpY721t9W3sRRZ79Xo0m81dxfhOdLSYQ0eb+eNcoPhx4qlEFLVajUajEa1H+iiLFisjAUIgMdmo+XgijmVbe24rFd9+Uiml1fpKy8CTuirjeJtpii+7iSeMLMTmBqLthCQRwssM0kr242UG8YVBywcy/UjD2qZchETQC51RR5ieePlRpDCRpt0dbYTYEnWEKV3VE+TzOSzTQklFO1Wgncth92XxcwOk0zraGMs7pOKKpaZ2LlqmoN7Q5HljOcHxwTaaSzdF0aOFCnU7z6IapmL3c7s9SsZqE7MkU9lq1Mi2Uz9KiILdpLlepGA3cdsed+d1pHF33t31deFvkRItysUGGdujUmxQamVoOQazSz6NltIXFql2jDaKZR1t/PvXd55QtZdGoZR6bAtyv9fwxMqjIZaXl7lz5w7ZbDZaielR0XINGo5JOu5jmT6eNCk3fITQEYe1w2+0LbIITFQGWiRUVpx68JyUZaKcUkAYm4JoZyoSzkbUlcigY9LtPqBdx6Fh5YilYqAUQrZwXFc7M123a9Brr1QEekcdTmawi2CiaKPdQEgfkdmcZO66DsrzyOUKmO06CEEylYKGSz6RRTbK1KWJZ6TIZpIYsTRWcUETxqCHVFrjCCnOMgXXl+Nk0mZEGL4Pt9figAcprW1U7H4eNNI0XZML9tye/Shb0S5XOZzVkcbIuM1SXUcaYcRhxzdLlFvL1SE6KykVX7BeS6KAm/OSTEryYMNguOCxUt70beyF3VKPzh6kL0Y8MfpTSnHz5k3m5+d5+eWXicfj76jV3HEcGo06whAkEgkqThplhLdpPF/PWqw0idaj6ERnKlIulzEMY5vwFD5nq67RGWm0mk2arcD52iMVcV0X3/epNxpYlhVZ0L3MIM14viPaMHFcN9I1dossdntsW7TRbuDXNXnU6/Wgeze4HqTyUdQhDAPT0FPG++ImhmHiez7tVB4nl8fL9CGHJsnnLJIJODbskbD1WT6e0fuTSZvBrcXxwTamaVBv+Jgm1Bse0/kydTvHrcYgFbsfpRSDVol/9NYHeP3K9sHFOyGMNJrrWu8II41GS7K4pg/hXoLoxCF9mzMbbGw4ZMwmjZqD74so2qg12TPaCLGXRvHFTBZPhCgcx+ELX/gChmG841ZzpRSfvdEIGm6y9Co9AtS9BJhpyu0EvjQjwqh0lMWVVDjNKrFkdtcQsZcg6pt6gGsiU0Bi4/iCar2N73l4rku4wKbneTiOo1cn63HQhIadkDBaSR0BeBj4hh2JoVuxn6jDyQzi5kdppvrwgEQmr5cLbDd012r0Abd3uxrpAinhYVs22VwWhKDeqNOyEriZPuJjoxiWwanDvu4N6TGgZ6GWIqykKKUrILfXEqRTBqBYZJjbjUHGc7pi4rQdLl1r4rQdZuZdpsftPW+LyxVGkjWKyxVs4VOuuLhtLxJGYVMA3Qkpo0252CAb8/F97dtotgUzD1yqlSqLi4u0WtvbIHYjgne63u57HU8k9VhdXWVycpKhoaHNN3qEDlLf93nrrbfw7WPk8wUqTQXsvQ3TTqDQJJGPt3B9KNZ8hBDYto0QRk/tYitScbNjtS1FS2VI2gZNR5KMGbTbDgZNXFevSFatbpBIJslmMrtGT1vTFC8zGI2U95p14tLH70hTwj3dT9RRr9WIGcDABKrd1Ct7A+b6bOQOFe0Ghr9D7p/K66uHYZDL6AjEtZM4bQeSeZykTcyU5Owa2X4D0RCYMYe4UNCE44OtQDZQwVhAwUS2GSwipHUNpRROZYPpQ2luLjVIjgxSrnrcuOPQdAxu3HGIxfdemqdgN1lfcsj1OayW4iSGczraCNIUDu19Hdzq2yi1MnjeUtQ12tfXx8DAAPlgVN5ORNFqtfYtZL4f8UQiivHx8S6SgIfrIAWtIL/66qsMDAyQzWaiKN9Sja4oYSeEz5EiwUYjQa3pI5WJNDN4Uj9eae5OOkopPYMRtqUZoI1exPIoS0/yjiVzKBGj2nR1ChJEF70QpinbtmnF8HPDUZoCROmJh7FjZAFQa3sYhoFpmtEsUdAE0+nZgKD8Goiiaut6nFtEUduOkTF8YrYdpWslO4crTGq5YazRUSzbYCzvkE0LpGkihNEV+91eS0Sl1/BkU0q7WA+l6rQ2VhhKN2hvrAAExFGnXN3/MdMpiEqvWxBttPYWRwQ62picnOT555/n+eefp1AoROuMNpvNHaONhxmD92M/9mM888wzPPfcc3zt134tQojDoPswhBD/VOiFhi8LIV6I9k2vG3or+PcdHfe/KIS4Erzmn4onlPs8NYn2YVKP9fV1Xn/9dc6cOcP4+DgbNcFGTeD5m6tt5ZLsSRiZuGSj6iIE5LI56l6CektRbqdQRkJ7IAJB1OtxHIXBZCJm0HJ6H2ie51FvubRUBhEv0CSLbdsoI4aHhePr1zbqdV2q2xKibu0d2PpYZxVFT/Ryabdb+B2eDam0OBuPx9gpUNqpitJO5De1jc4qSq9hPKk8pmliBuVky7KxLRvRqtFK5mlmMjjpAtm0bmCLx0WXtgHw0797WK+2hYime4WO207iaAfEIT03Iowbd+rUGtuPoV7nRrtc7SIO32fHSspWfeNf/Sf9G1mWFa2H+/LLL2ubv+dx7do1Pv/5z3P79u1oVfOHmW710Y9+lMuXL3Pp0iW+4Ru+AeDvBg99PdpgdQL4q+huUYI28h9HD8a9CPy4ECL0/ocdpeHrvm5fO/GQeOJVjxD7IQqlFLOzsywtLXUtM2hqoxpNT+KpDIYr2PDBMhW5HaI9pRTlUhkznqeQNiJSEWJzEZ+Kk44IJx9vsVHTeXVUQQkXCwqen4x186qUkmq9SjyVIxU3o+hDmlmavk5Pmo4kbdWQ0sSVinbDwTYkSsodKyad6HysleiLIpHNNMXDa7awTJtEPIHfbjxUFQXYNHl1ejbaDYTb2u7Z6Ig2BBCLx1F+i7o0icVMDOWwYWVJx3xcK0EyFsNYm9XVE3OHJSG3EIduO9tMUaYG09xaanDkWIr7xQw37tSjFMWy7V7B3jY014vRFHCZz5LC5e17JglL+zZOTRgRUewE0zSZnJxkcnISz/MolUqsrKzw6U9/mp/7uZ/DMAzm5+cZHx/fdTu5XC76/3q9DpvXpG8C/lVg5/6s0KuRj6I7Q/9zaLwSQvxn9ISq32fnjtLHiqcWUViWtWvqEeoR1WqVl19+uWfzTaNt0mw0qTb1Vbjt6khjtbI5QxG0SOZ5Htlct2iZSwbnZg/dSRkJ6l4CZaRQKFwfam2B60O1I9IMyaDRbCJ9uU203EomEAiiZBGxAq7IBGKogeMblMtlraYbxo6EsVPU4RsWa34cPzOoJ4vvs4rSc1vB8/fl2eionii5Gc1kDF0VKBQK2oFqmNCs0ErmEYMDmMMj/Jufv7DtvW/crnfd3rrbQCC4dbcJCG7eraNQ3LhTp7WxTGlpjfbGCvWGT6Ppc+22R63hMxNECjsJoQDT4/a2aGM/vg0pZdfv3BltfMM3fAPf+Z3fie/7fNd3fRc/+7M/23MbnfiRH/kRJiYm+KVf+iXYjCjG2L4I8dge9+/UUfpY8Z5IPVqtFp///OfJ5/OcO3eu6+T+9PXOoGez18MUJtWmHd0KYLUicDwoNkxsy+6ajhXCJdm79h7cpRRU2kkqThopdPkViAjDk+C16/jK3NHw1dwhTYFNXUPE9fIFdiKDryzqLQ/Pk7iOs1lF6dzvLSTitNv4vk8ul0Oho42dqijelp95vyTSmZ50aRuBriETGcqVMqZhaDcodDlE44kElmkF/ShxXM/lC1/4At/84Ro/+2MD/PDfGOdX/u/nOXU8zanj+nveenv6eBqB4PTxDALByaNpFIoTR5M4lQ0OJdZpl9YZz1UpFnUFJUxT9otO4gB6ksVuZivDMBgcHOSDH/wgv/M7v8Pf/tt/mw996EOcP39+279PfEK3YXzsYx9jbm6Ob//2bwd4Zd87+y7hXU89isUib7/9NmfOnKG/v3/b4yHWa7tzmoHJWlWSsppY8RRtT7FRCzock90nXdLyqDS7VXWFAiWiMDabUFRb+g8pElTbgkxMIlQTZaQxBHhy530K046doB/rqKIkDKRbBtOkFQRerWqVWCwWkWOnT6PVapFKpaLFmzujjs4qiuu6JFrFLrOXycOZvAie7wXVFTOewlyfxWvUSGRyqHYN2W5s0lGPZQ5sO4Ztx/jAuWdptVqsra1x48YN2u02f+nP9jE4OEhf33F+/B/d3vrWXTAM0aFrgOO4ehkGuXslZb/rgxXsMEHpPj72M1i3U6PYq3M0xLd/+7fzd/7O3/nv0RrETosTL7A5mCa8//fZvaP0seKp9Xr0Ko/Ozc2xsLCw58CaEAMZyVIxt+0nVyhK5RKGkSebybBeMxjI6JPUkTIijA0/1Bu2C6Jb1yQNkU1slkfL5TIiniefElRagny8SbEuMA3wdpg+2CsV2emxpsrqZfAcSdqoo+wknoR2w8ESfpS6ua5LPp/flsrtlLr42aHo8c5eFCX9ngfAnumJ79GK5/VEL9/Fz/RjlR/s6BANYUw9C0AikWB8fJzx8XF836dYLLK6usrNmzf581+XYnBwiMHBQeLxOD/2v/YeEi2ECE5eC9MAYWyvpNxcanLkWIqbSw1u3BmMdA3HN3nYhQUfZ+forVu3opF5QYRxPXjok8ArQohwRa9y0Dr+O8A/7BAwvxb4YaXUhhCiIoT4IHo83keA/+OhPtg+8dSIorM8KqXk2rVr+L6/r4E1WzGQkVGE4XoenivIZdJU2yadHmH9HIOkLSk1DQppF09aVFoGCMG6r0e8Z+JqV0Gs3ADf98hlMzQ9bR4CHWnUPUE2oai0BLlYnWpLk47X2rSU7x1ZbIe0stFjabuOlCZe0JQkTIN2q4UwjH1XUUIS6Yw2zOoKvrCpS4v4Pj0b0rSpVarkkjFMy8YP/BidjWyRZ2O3ORsBTNNkcHCQwcFBlNI9GWtra1y5cgUpJd/x3/dz6NBRcrkc/8NfvRS9rlqtIhDBVbzeUxAFpddyQXEo1dhREO30bIR6xv/2r8v8z395s/LzOBf/+aEf+iFu3LiBYRgcOXIE4PuCh/4DelWv2+jJVH8FICCEv49ezRzg723pKP0F9Lii/8gTEDLhKROF7/vRAN2hoSGOHDmyp+V1qaQf71W+TNtNqtUGltVPzFbBuI9udJKKKUw26opMzKXhxcmnXdruphDaa12IdquN75sUUgZ1d3dC00IoVNs62nD9zUgjm3i0NCUZM/BVhlrLxTR8BHHSVg1fKqQvH6qKstW7EVZRlOviJ4examubna9KYSW6y31KKmrNGrlU78apMBLp7EeJt8qRCLqXICaEIJPJkMlkmJqawnVdNjY2mJubo1qt8ne/L8vAQJbl5Qb/+uMm5i7reEQpihFOLleRIAp12ghOHktx806Dwsggl655JGNyx2hjr4awRqOxa+rciV//9W3NoQugp1MBf73Xa5RS/xL4lz3u79lR+rjxVDWKVqvFa6+9tusA3a2IGfoEarsmSyWBq2yWSgpDeLT9Fsrujw6E3bBJGH6Q86tgdqJJf1riSh8XwXLZwDQU2YSeIdH229h2HsNU4G6mIjthq66RTSiEbASRhtw1culZMZGSWtPFNE1SiRhNR+oqiiNJxg1abQeTYHS/EDTLZeLxOLEdDF2wc9TRjOejx83qCjJITwQGXrsNvk8+n0c5rX1rHF5+c7nChz3YbNtmeHiY4eHhKPW7evUqUkr+wp9JRpFIOp3m7/7Mra7X3rhd59TxdNft6eMZbtyuc+Jokpt3Gx1pyma0MbMa58adMEXujijeT+uOPm48sYhi6zSq1dVVKpUKf+JP/AlSqf2t9fiJVzd/mHpDku1TLK955OJ17HQ/0ijgOQLLUHuKnSFycZd6o4VvJoJZBfo9qk2b/rSk3DbIp1xWyhLDsDDMArboJoeQDHbCVjKpOGktjrb31jU6Iwt9clSIJ3OkEmbPqCOqogC4FV1FkYp6y8MyQElPP7ZHFSVE1IvS4dmINzeQ0se0bTzPjzpfH6YEmxiZ6vnc/UJKyd27d5mcnGRiYoJ2u83a2hp37tyh0WjwF7+xwODgOP39/fzEz96JSq290Gn06ow2Oq3lW7EfjWK/Q2vej3jiqUfngj7pdHrfJNGJpaI+MX1fRwPxWJxSVTLSp9goC/rzgqYDlqFYLBnEe3yq8DSxYzbS6Qeplxh0VZZ6o4VS6ehgqVaquEYe0zC70hMpiRaW6ayK9MJOj3XqGgo6oo1NXSMZ054Kz5Nks1lcubtPAx69itILEYkoHVWVSJJIJaJeGbOyrKMNDIRh9tQgdhvM87DwPI8333yTkZERxsa0TSAej3eNzC+VSqyurnLnzh3+3NfGGfyLOtpIJpO7CqLAFofo5gXOcRxth4+E091Tj/fYKmGPFU+UKBzH4c0332RgYIBTp07x2c9+9pG3NZB2WFzXP2YsFtOLpAWIGZKNsmCkT9HwTFxPsVQSXbpGmG6APkAO5QQb9X4slNZPXJ9isYxLjmQihpQG/WnJRl2fTP1pvSbEVl2jP72zULk/MumONlwfnIZEYGBZJpZl4G6JJHbTM7qet0cVxfc8jOBE2ArbsqjV65imSS6bxfW8rs7XMNpItstUOsTQ/czZeBi4rsubb77J2NgYo6OjPZ9jGEa0chfok3ZtbY1r167hui4f+XP9DA5Okc/ndy2/6ggjWJFOqaj0DPpYDqfJ9xI1v9hTjydmuKpWq3z+859namqKo0ePvqPJP1L6eraCZZGL11neZchIpSoD4lBYhiaMphOuQBWGmpsYSCsS8QSGYSIA0zKjQbuVagUpfQqpzTKkSWD0wkRK2KgbrFWNLmfoVuyma3Q+JkWCYjNBuaarBb4yqLbY5g6FvSKL7ZBWlobK7qsXRSlFtVbDNE0s0+xqiOvV+Ro2svWas/FO4Louly5dYmJiYkeS6IVUKsXk5CQvvPACL774Ivl8ngcPHvC5z32Ob/n6Ft/7lzP8//6v3SfgCyH4+//kXrSA1NLSEoVCITo2Qj9LSCRbJ3B/seGJRRSLi4s899xz74hllVLUajWkTJHvz9MqbRptRvr27v+3hc9ySZczw/Rk2dORxrInsINPv1pVSCnpLxQoNUyy6SxuXZCMJ2k3tIjmiByGofA7ZjBGukYQaWzUjSg9CT5BtC/7SVNqtTqKBPlcnkoghIaPba2iwO6RxW6PSbb3otS9DAmp10Yxg4VwTNPsGvMXfa+7pCzulmjDcV1yE/tbZq8TjuNw6dIlpqen39FkNMuyGBoaihYfrtVqrK2t8eabb/KNXw0D3zLA4OAg2WyWv/szt7oEUNAEcPXq1WixbCklKkjJQpLwPI+NjY2D1ONRcPr06YddLakLjuMws2giRAJMM7qodUYEoXaxDar7drggI8IYLkg2qkZEHAstH2FYjPbRsWKUfifbsjFNg75cH+s1QcpssFaNgXK7dA3QkcZGXRNIWEXpJI5Q19hpf5VbwTfTWKaJ2CKeZhMKSa8qCsHMh97Yb9QhrRxIibKyCKcERhwhlJ7sFVRRtkaE+6moeIHt+2HRbre5dOkSx48f33d1bD8QQpDNZslms0xPT+M4Duvr69y/f59arcZf+DN5BgcH6e8/yk/+47v4vs/ly5e5cOFCRALh9xDqFVJKPvOZz3Dnzp0v2nmZ8ISrHr2wn3FhtVqNf/aJOulUmlgsTtm1mV1WuBKaKkEisWmjHOlT2wgjkAm3bXe4sHmCWMpjpSjpS7YhkWOlrAftWkbvk1kIQTKZpCkNCikPx9G6RqlYxjMKOK4HxOlPq4AwjB11jU6/hpIK1/NI2TauMHckk2pLRI9traJUmrrsujU9gf3rGUpBpVLBTuQwMEjGja4qiuv6tN02tiGjKkqvaAN274bdC61Wi0uXLnHq1Cn6+vr2fsE7QCwWY3R0lNHR0WjJhrW1NWZmZvjGrzZoNBocP35210jh9ddf5wd+4Af47Gc/+45nwr6X8VQpsFMc2gkrKytcvnyZXDZHLB5nbkVSKTZImW0qRa2kN1qC2WVFs2MmTBdhhOdaDz5aLhlRTV6v+5miUpXYwqdS1fu2UDRoe7Bc7k1ohjBoeCksy6bQ14dhGLTb7X3rGq4vWC6btF0RrSeS6Jhn/zDVlLBxTYoUUugZG1t1jb0iC9/38TyXVCqNYRjR85sqgwo6X41EP47I4GPTdBWur6hWq7Tb7Z5j4Habs7ETGo0Gly5d4vTp00+cJLYiXEP0xIkTXLhwAcdxGBsbY35+ns9+9rPcuHGD9fX1ruP30qVL/I2/8Tf49V//9dBh+UWLp+bMhE0bd68yk1KKmZkZ1tfXeemll7j2qc0TYmJo80A33Qob1ThHRizKbiKKNGaXJbGYyXBe7jRWM3gfSZwiLfqCULGbuGzhs1E1GC5Iao4V6RlbdQ0IKx7aNvywukaxBZlYC2H1oXzBRlT21yfdfgXQTuxURdG6huw5pdw2JJWKnqkRi216NXbzbBiAcsuYQRXFlz7Npk5RzEcMv+v1OpcvX+bcuXNd8xqeNhqNBpcvX+aZZ56JxMmt/ShvvPEGKysr/OZv/iaf+MQnOHbs2Lu2v08LTz2i6NVB6vs+V65codVq8eKLL3YvuhNgbkUfuEKIKGKIIo2NYF5kSzG3qri71Jsp2q02nqdbs4UwulKRXqg3JEnT64o2mo6ONNpBwBDqEhqhrmHRV+jDMi0yVkv7NVyXeqOOUhLHcfA9H9u0qTRj26oobVewUTceyaextYoStsvraV6bVRTQaU+1qkmiVzq4WyTSVFmUnY+qKFY8ja/MqF2+Ua/juS59+1gNrlarRVrAu0kSzWaTy5cvc/bs2a4KRtiPcvr0aT74wQ8yPT3Npz71KfL5PN/xHd/B3bt337V9flp4qhpFL6JotVq8+eabjI6OMjk5ues2J4YM7j2w6bJrK61IJI0W62swMSTYcOI4DtxdMjAMxdyKwjR9Wu0WtlXo6hHQIufuCJ/TGW00fYvlsoh0jW7C2PwOtK6RjvwanuNTaZUR9gC+9ACL/rTen61VlLYrMAzYqIuefSi7RxbdiHSNliBttSg3dDRkJvrwlSQbf7hyayeJdE70MiAyejVdyWc/+1ny+TyHDh2iv79/WzRZqVSiqsK76UMIF80+c+bMrmR169YtfvInf5Jf+qVf4sKFC5TL5UcyEb7f8FRTj61TrsrlMm+99daesyi2YrjgMrdi6mpBNK5us9+jXmnRPySYW1OMH4KNVhzLMvH9HG6P436zKrLbe3Y/p1KV2yoolqFYLnenJyH605K1SgyEon9ggI1aoGt4BpVqA4csokNINTEpN7Ug2vJkpG1I2U0Q+4kstsL1odlsY8T7yCUV7NGLslur/FZoYslGpPGBD3yAcrkcuSbj8TiHDh1icHCQdrvNtWvXePbZZ9/Vky28WJ05cyaatt0LMzMzfOQjH+EXf/EXuXBBT+ra7flfTHjqGkUYUSwuLnL//n2ef/75ngfJ3TmHoxPbUxARWGyV2lzgZacAXaF7JaqtDFMj+qNuOHHmVsCVOtL4/7d35vFR1ef+f58zS8jMZE8mCAlhiQFElEWFUkUFFURDQhWBKq8K2NLWol6txe3ndgW8Lr3Yn1ftr9Ve26v1dQNFvdBSvbf11lddUAoCAkFIIAGSTNbJZPaz/P6YnMnMZJYEshHm/Q8hc+acb2b5nOd5vs8S6uUkckViHZM4rhHYv1dVM9YMMVgOHRnX0PlbsNtFZDE9LK7h8uqDGaB+RemWrxErOzSaiMiygkfyoEvJCr5wkbsoPS2V18YWRBL6Oy1IqAUnXS4XjY2N7N27F6fTyejRo5EkadCG52i7LJMmTYr7pa+pqeG73/0ur7/+OtOnTx/AFQ4NBtz1kCSJI0eO0NHRweWXXx61Xd0Lv2kGRlBV68PtF6nyShi0Ag6BTqtE7WwJr1Jo7X4tSZaQ/AqmTBMOX8DcrbWpQJe1kZMb6Mpda1Pxd84b7Y0rEg2nSwmKSYtDJCtDwO0T8KhmBJ0eASVGXKMrXyNWHUogz0MkW68ErY3QfI1AHLF7DoaGy+VCVVPISM+gwxvd6lCEEVGTvBLlbPQUk8mExWJBEARmzZpFR0cHNTU1OByOuC5KfxAqEplxYimnTp1i+fLlvPrqq1x++eX9vq6hyIBaFIIgUFVVRW5uLtOnT497B8kyejhWG9j/TM1Pp71D4ZhXwuMXyUvTd3ZBdiErFmRZ4HRziM+sKjjaHej1GRiNXY1mIBDDCAhG53zKJjUY19AsDYOo0NAW/4OayPrQtmFd9hbcSiYXZINbJiyuEes1yksXgEyanUKwDkXL18g0Sagh/RLiZYdqcQ2HR0CQOpBVFb1BH5bQFc91CU3yilb5mqgxT2Fud4uwsbGR6upqpk+fjtFoxGKxMHLkyGAeQzQXJVqj5bNFS+qaOHFiXJGor69n2bJlvPTSS8yZM6fP13GuMGBC4XK5OHnyJNnZ2ZSUlPT4eRMKjRyrbQcVRhboOe0eQV2LAY9fpFk24VcCUXO/lEp+pkR1nRFVVUjPyKCjKbYQRVohoXENzdIwiEpQPKIRz7JQVZUUWnArXduwkXGNU60iokjUuEaLMzBAZ0TKCFySSKY5i2aHgNfrpdUpIggKHq8fla4WgqHZoZFVr6kiqProtQg9DYqGVr4KqifM2khPTWxt2Gw2jh8/zvTp07vlWcRyUb7++mtkWSYnJ4e8vDzS0tLO2kXxer3s2bMnYVKXzWZj6dKlPP/881x99dVndc1znQFxPZqbmzl8+DCjR48+A5NSBRXGFeg727FLjE43UFXv54JCA3UuM00OEx6/yMkGCb1RJsvkwu02oKipqHF2gDXLIpJQS6PWpmJOHxE3rhEpGIEScZHcrDR8HdG3YUPjGn5VF1aHQmfwP1C9Gjh3ZFwjLcWHzycj+SXs9o6wuEYgZqHD7hbQyW0YUy14xTQUPzF3UXobFA1tzKPIXhweNRgMdXggLcIIqKur4+TJk1FFIhomk4mioiKKiorw+/00Nzf3iYui1ZCUlJTEFYmmpiaWLl3Khg0bmD9/fq+uMRzpd4uipqaGuro6Zs6cSXt7O+3t7b16vlYeHtAdgfGF4R8yd3MbIwv0fHPSTfbIDDw+Pa2KGb+qI8Wg0NrajiRb8PnUMJNdI9QViUX2CG/wmNC4hhzi0mhioCgKzg4nen0Wen3PtmFb7IG/MT9TwRuy7dogCSjABRmRQhOIazi8KRgMYEm10NJBWFzDLZuRFQlTihGXz0CqoSuuISOHWRuaGPRmuzX0d05pBGl6NSgcouoJSyc/ffo0dXV1TJ8+PWpMKhEGg4GRI0eetYvi8/nYs2cPxcXFcXfZWltbWbp0KY8//jgLF/bL4K1zjn4TCkVROHjwIJIkcdlll6HT6XA6nb2YP6p2ljxr/+/6YFbV+kOO6uyOLY4gN9VPVa0raGkoItS1paPTgc/nxu+HdocHRTGjqOFf3GgB0UgCx3RZG3YpNRgIDeRqBAbiZORk4G3v3p4vXlyjyzJRsHS6J+H5GgLRkh61nhk6HWSaA3ENURSRvBIG1Y4kpaCoStgsE3tIj43IXZRo+RoQXUTiWRudP1FbW0tjYyPTpk3rkwDlmboooSIRr9DMbrezdOlS1q9fT2lp6Vmvd7jQb0Khqirp6emMHj06+Ib1dP6o2tkTATQXpvuXeHyhgWM1gUxLs9lMiyP8cXdzGxcUBlyUrJHpVNcZEPU6bK0p6AwqdnsbfsmM26OgYgQSWxYQ7q60t7gotArUNKlkZRnwywYMOjjZBDHqpXqUrxFKZFwj1Nronk4OqIFovl6fSnZaNs0OIdABqrUNScwIxjVyOpO8XF59cBclMskreMI4xHJZLh6tcOLECVpbW5k2bVq/VVb2xEWxWCzs37+fCRMmxBUJh8PBbbfdxr333st3vvOdflnvuUq/CYVer+82gzGRUKiqyvcfPRH8vyElerdnCASkJEmmuCiFE6fj70BkGdy01vsZX2ig1Z+KyyOgyBY8fhFVkcJ2UArzBGpt8T/UodZHoDeBhOBzYXeaGGMVaPGkBK2MM8nXiCUm8fprYIbmDpAkP9kWCw6viECgG1NuGqgEtl5l2ROMa/jEdMSQHZDQJK8Wp0haavRdlEiiWRbV1dU4HA4uueSSASu/juaiNDQ0sG/fPiwWCx6PB4/HE9VFcTqdLF++nB/84AcsW7ZsQNZ7LtGvMYrIBrvRhgBpqGqgeYzVEpjIU2UzIvr8VB714gqb9KR2TsryYjCkdpqzSrfYRSxa6wMxkgsKDZxyp8TdQZEkI2qMqRS1tkBDVnt7O4JgwWI20+rsygwNjX1Ei2v01rKI9pjmnnhlPXWtICOiF/SBYGXEO9vq1CEKYDaZ8apiMK6hU1ppbVORxQwkSSG0Vb2hc0BxT1LKw2IWThf4nFx88cWD1qNBFEUsFgvffPNNMD08lovi8XhYsWIFd9xxBytXrhyU9Q51BrwoLFqMIrJjEIC/vZWx2U5a65tQJD+VRzuwO/x8fdiOitqZjx9u9obGLuIxvtBAVa0fr72DLIMbd3MbWUYPsiLQ5DDh9uo43ShSY1OR/H46nB3d/HwVlTSjHbs7LTCMNwaFVgGTGChcM4leFCUgMk6Pis8nxxWMnj7m6JBwt7fQ3i5jFBW8fqFb8RqEZ3DqRF1goHBGJoohG0EQcLld+P3+zq5i4X9vaKm8XxKChWtef9d7kDYiMMBHUZRuM2QHGq2NntYhS3NRZs6cyfTp0zGbzdTU1DB//nyuvvpqSkpKWL58eZ+vo7a2lmuvvZaLLrqIKVOm8NJLL/X5NQaCQa8e1UQiXgrveKuP1vomOmynEUQRp0vlyDEndkd3YdBEoCdE20HRhEPU6XB7RVQF6psNKIpCa2sbkizhdrvx+yUsZguiKCYMhEbGNTThAIKCESs+ksiyCAwokknP6KoADa169fsDgqEJR9TiNQRy0wTS09IxGAwYU4ydcY1WbHYZRZFR1K51uLx6DKIOHTpkpUswGu0qLslEWpplUNKxNSRJYu/evRQVFUVtJqO5KCUlJeTm5nLddddhNpv57ne/2+dr0ev1vPjiixw8eJDPPvuMf/u3f+PgwYN9fp3+ZkBdD62LsYaiKEHhiHf30RqalkwwYTR6qTzawthiM1U2I5VHO3D5RCqPevGGTHnqqSsSS1SyDO5grsap9hQMiLRKZjySgNPlAiy4PV07KKca418nmpiEZYZGxDVCiWVZuN1uWpxGDHo9YpRMz8hdlETFa5qIGA1G9PrOJK8OgVTRid3uwy+k4/b4UFVTyPEiWXqZZoeKWe9jhDmVi0f3dGer75EkiT179jBmzBisVmvM4/x+P6tXr+aaa67hgQce6Ddh0zpoAaSlpTF58mROnTrFRRdd1C/X6y8G1KLQ3gzNipBlGUEQ4oqEoiq0t7ej1+sxGo1hg1387a1YLW68LTaslsC0LM1FqTza0WtXJBZeewfWFCfNdW3Ifgm7Kw2PT4+tNQVF1XZQ/OSme+N28Iq3q+Js95Chd2MSvciSEnRPam0qbp8ablmoXeKp1xvIj9NoOPR5Wl8NgyCHuSfavxDunggIiIKI2WRGNeSg1+lBDdTRtLa1IssSaSnewBxQAUxmM9GnfAwMmiUxZswY8vPz4x73/e9/n5kzZ/arSERy/Phx9uzZw6xZswbken3JoDiRiqKgKEpgjkKcN8nTaVZnZGSEHad1So5EEwxviw0Au8OP3+tlX6W727HRiG2FqLhcLmRFYXS6hyyjB3dzG4Io4vIItHRYcHt1qIrC8XoJv+TH5XaF+fgaPXFTnO2eqHGNqnoBt0+lw9kR2H5O6+qb0JNitlDiNeWpizEOIceikpqaikFvCL4n7e3tuGQTqhq4S0f7mwcCTSQKCgriioQsy/z4xz9m8uTJPPLIIwMmEh0dHdxyyy1s3rx5UJvznCn9KhSRb4KWH1FXVxcUilBCJzrJsozP58WgN8S0OGIJBtDN0vB7vUFrIx7dLQsVqdP6Mej1CIIYPCYYCDW4USSJuhZDQDBkOGUTkaTAnVeS5UApdecZE+VrRIqJJhj2Fheq5KPJMQKvpKO2sWcJXT0JioZaG4oCfkkNWhuhhKaUy4qCKdWE0WAINBz2+mhrbWX//v3U19efVZPd3iDLcnBI0MiRI+Med88991BQUMCTTz45YCLh9/u55ZZbuP3228/Z/IwBsyg0d2PKlCl0dHTw5Zdf8tVXX1FXVxf2gVJVla8P2wF6rLzaDIZYaIIRuYNSebQj6vFdloVKe7sDAUhLsxC6yxJpfUTuoPgUA6oi0OIw4/IEMgj9ITsoBbHdZ6C7mKiqiiT50UsO2lr94e3/Ot0UiC0KPdlu1dAEo8WuIsvd3ZMsk0x7e3ugEW9qKiBgNAQqQTOzsigqKsLpdLJnzx52795NTU0NbnfPrLreIssye/fuZdSoUXGHBCmKwgMPPEBWVhYbN24cMJFQVZU1a9YwefJk7r///gG5Zn8wINWjgQ95IMClzVUoLi7G6XTS0NDAP/7xD4xGI3ctz6a+vp7D3+iZXNK7qUvxhtKGMt7qCx5rGpnbKRiRuRpwrNaHJEkYjcbOXI3uH6x4cY1gZmitn5QMC43tqXj8IvXNBnSdNSh2j6VzfF30L7dmWWgNeETRgslkorlD7ZZOHlkmH229Z7IVazEG3rfQYKjLrSDoskjVQ2Rz4itLfEA66enpTJgwAbfbTWNjIwcPHuzzKlDNkggNGEZDURQeeughjEYjL7zwwoBu2/7973/nd7/7HVOnTmXatGkAbNy4kUWLFg3YGvqCfhcKLT8iMh4hCAIWiwWLxcKECROCHyaDwcDDP9ZjtaZitVp5ZvOJOGcPJ54rEu1YcFN51NltB+XwNx4EnY5xBXpONsT/MPdkO3Z0uheAqno/I0am4/KIKLIZvyJSkO2m6rQRURDweLV08i5qbAqSJJGakRpswKMRanVElsl/c1JFp49dvBaNRK6LXpVoaFHIS5PwYwi6J1pKeX5Gd5cqNTWVMWPGMGbMmGCK9fHjx3E6nWRlZZGXl0dWVlavv7yaSOTn5zNq1KiYxymKwhNPPIHP5+O1114b8NyOK6+8Muo4g3ONfhWKt956i/HjxyfM9dcqAS+77DLMZnPwLrR//37K5kNeXh5WayEbf1Hbo+smckU0uu2gWM0c/qYDQ24mfp+O6hofLp/I9IsS93NMtB0bGtcILZFvaEvB4xdJ0UnIsoQkCdjtbmTFjN+vIvlVCqxgNKQQre4i1rZrc3tX56/I4jWjMfbORCzLIi9dwm5vR6fLJGWEjra2wLYrEFaHEo/IFOvQFvhmsxmr1UpOTk7CMvRQkdCmm0dDVVU2bNhAc3Mzr7/++rCe5NXf9KtQpKen84tf/ILKykrmzZtHWVkZl19+efANU1U1WF04Y8aMYJv+0LuQ1+vFZrNx8OBBSq+VWX1bHvn5+Wz6vyfjXrs3loV2rM/nQ5IlLkj38U21vZulodMJVB71xqxBSWRZREvw0grXRoxMp+qUHlGvo1FORadXabPbgXQkSaK+Vd9twLJGvOBo4LFA8Vq0pjzRitciLQtVVWm3t2Mym/C6wmehNLQlHnsQDVEUycnJIScnJzgT1GazUVNTg06nIy8vj7y8vM4YSBeKorBv3z6sVmtCkXjuueeoqanhzTffHJDWesOZfhWKJUuWsGTJEtxuNzt37uTXv/4169at4+qrr+amm25i+/btLF++nBkzZsRU+5SUFAoLCyksLMTn89HY2EhlZSU3X+MjNzeX/PwLMZvNLPvB3m7P7Y0rUlSgw+12B3ZZdF1r0SwNbXCtrSM1GNcITfDS6KllEUlo4VqLNwWXR0SW0vBKOk7ZFHQGiSyTE6fLiKqmdrMt4m27hj7W0yQvDUVWkCQVc4aZFlfsIr2zIXQmqBbXaGpq4tChQ/j9fnJzc8nLy8NsNrNv3z5yc3O7FRyGoqoqL730EgcPHuTtt98+ox4YScIZkFcwNTU1KBper5d3332XtWvXYrVa8fl8dHR08O1vfzuhyWk0Ghk9ejSjR4/G7/fT1NTEsWPHcLvdbPhZDvn5+cGp1KEkckUCW7Ey9Y2JX47W+iYAxhabOd5iDssM1SyN3loWofh8PhpPudAb9FxQaKSqoYMRI9MD6eRyZ0MevUxra0egIY8f1M63MbFlEY5WvAbRupPrAqMX2+3o9VkYjDpw9axT+dmSmpoavDmExjWamppIS0vDZDKhKErUm4uqqrz66qvs2rWL//zP/zyj0YZJujPgUpuSksLXX3/N5s2bKS0t5a9//Stbt27lwQcf5IorrqC8vJyrr7466rSwUAwGQzDaLcsyTU1NwanUd5Rnk58/joyMjKClEcuycDgCjSzS09Opszl7ZIV0HRMIhFYedYbtoHhlHZdMTI17jmhioigyLpcHvcHEhJBRBZFxDUWE1g4zHknE63Hh96fgcHhRVBNjrLH98FhWR6zu5MhefPoMFCG8CU+sOEbpZX2fN2EwGLBarTQ0NDBhwgQsFktYXEPrbmUwGFBVlddff52PPvqIrVu3JvwMJek5g2KTPf3008GfFyxYwIIFC5AkiY8//piKigoeeeQRpk+fTnl5OfPmzUvY4kyn05Gfn09+fj6yLNPS0sKpU6c4dOgQTz+QhdWaS2ZmMU88fzT4HFUNTBHX643odN3vkj0JiIYeY7V07aCEWho6nUCke6IRalm43W5kRSUjI50WR6D+JZqYRG672uwj8PhFGlqNgW3XtnbsbguCKHbr4hWPUBExqk7qGhTG5IvUN8tRe4YOhGUBgZjE/v37yczMDA4Cjoxr7Nmzh9/+9rd4vV5qa2v54IMPSInTy+RsWL16Ndu3b8dqtXLgwIF+ucZQZMiEgfV6Pddeey2vvPIK+/btY+3atXz88cdcffXVrFq1ivfeew+Xy5XwPFogbMqUKcyaNYu8vDzq6+v5/PPPWVEqce+abN78xaTAFPFgwlB0ehLfSJRKnqKT4yZ4VdX6kGUJv98fzPwMJZ6bMjrdG0zyCqSTi7Q6zXglkbx0T7AGxe1xB1OrE7knqhpIMjPo9Rg6ffvsEd5uFa+1NpXjtv5NWlIUhQMHDpCRkdFtWrgW15gwYQJXXHEFkydPprKyEqPRyDXXXIPT2bPYVG+588472blzZ7+ceygzJKM8Op2Oq666iquuugpFUfjiiy+oqKjg2Wefpbi4mMWLF7Nw4cKwQbLRiIyst7W1cfLkSWw2G6uWZlFQUEBOTg5PvnAs5jl6a1lEolkaEC3BS48ky1yQI5GWlkaTPXrVZbyYR6xt1/oWIx7/iM4+niFdvGRLp/XQfRdAUQM9NtLT03A2h4tAtFkodim1s0Q+3qtzZmgikZaWxtixY+MeW1FRwfbt2/noo4+wWCx0dHT02xzTuXPncvz48X4591BmSApFKKIoMmvWLGbNmoWiKOzdu5ctW7awefNmCgsLWbx4MYsWLYo7xAW66k6cTidXXHEFiqJgs9moqqpi6Y0mrFYrubnjeerF7pOpz9SyCCUQ1+gKhFbZjHx92IdXNnJaEjC0xS/NjmdZxNt2zRqZHrWLV7MzFUEQkSRQ0eH3+5EllYzc9LBhSqFEq0EJ/13fbEGqqsrXX39NWloa48aNi3vsu+++y69//Wu2b9+OxWIBCP6bpO8Y8kIRiiiKzJgxgxkzZrBhwwYOHDjAli1bWLx4Mbm5uZSXl3PTTTdFbaDa0NDAiRMnmDZtWjDmkZGRQXFxMR0dHTQ0NHD8+HFuWTAC68p88vLyePrn1cHn9zTImYiJxWZUVcXd0sgFRUZqTimMKzZzvEXEZFSippNr9MSyiCTL4A4+FjkHxaiTcLm8+P0p2Ns70Okyg1vD8QOf3blzYd+KhNlsTigSO3bs4OWXX2bHjh3nzbDgweKcEopQBEFg6tSpTJ06lSeffJLKykq2bNnCrbfeSnp6OosXL6a0tJS8vDw+//xzjEYjM2bM6LanHrqHH1p/smfPHpZcr8dqtWK1juWf//U4kFgMEomJqqp8XdkeEh8JHO9tsQV3UAzpWVG3XaF3lkW0xyKTvGqbzYiiSmuHGb2xaw6K16dgNETfNejJaIMzQVVVDh48SGpqKuPHj4977AcffMALL7zAH//4x7iDfJL0DeesUIQiCAKTJk3iscce49FHH+XYsWNs3bqVFStWYLfbGTVqFK+++mqPsvPMZjPjx49n/PjxuFwubDYbX331FeXXieStyMNqtbLhpZq454hlfWgzSHQ6HZMvjB1fGW8N1HZH23aF+LUlPW3WA2BW27A1yFxYNAK7bA7WoHj8In6fl5ONQswalL5GE4mUlJSEIvHXv/6VDRs2sGPHjrjt95P0HcNCKEIRBIHi4mJ+9rOf8dVXX5Gdnc24ceNYs2YNiqJQWlpKeXk5BQUFCasXTSYTY8eOZezYsXg8Hmw2GwcOHGDxPJW8ZYFU8nj1J6HWhywHxv+ZzWbEpi4hiIWWCRpauBa67WoyhnfMDiWWZVFV6w8+pigKLpcbg96EKIq0ngrvTh6vBkVWRE7HmevaW1RV5dChQxiNRiZMmBD3ffn44495/PHH2bFjR9xWd/3FihUr+Oijj2hqaqKgoICnnnqKNWvWDPg6BpphJxQagiDwyCOPcPHFFwNw//33U1dXx9atW/nRj36E2+3mpptuoqysjPHjxycUjREjRgTrT3w+HzabjUOHDlF6rdRZtFaC2Wzmtu/vCXte5VFn55ZjO3q9oTNTsKsbTE8L2CDcPTGNzGX3Pjui3hC1/iRuaz+PB1lRwnI2oEtgvPaO4HzXyBoUvQEc7e34JRMjMyVkOeWs6ihUVeXw4cMYDAaKi4vjvg+ffvopDz30ENu3b4/boKY/+f3vfz8o1x1shq1QAEGRgIBwjBo1inXr1rFu3TpsNhvbtm3jpz/9KS0tLSxatIjy8nJKSkoSiobRaKSgoICCggL8fn8wU9Dr9bLpoYB7YrFYePy5b1BUlZG5ftLT07E1e6KeL5FlEY1AI57u9SehgdBoloXH4+FEnRKSsxHeFT1SYCKHJzndArIUcE9ONSpYMwONeI4dswf/7p72mdBEQqfTJRSJL7/8kgceeID3338/bjFYkv5hWAtFPKxWK2vXrmXt2rU0Nzfz3nvv8dhjj1FfX8+CBQtYsmQJkydPTliabDAYGDVqFKNGjUKSJJqamqiursblcnHrwlScV3mYPn16whL5eJZFIqsjtP4ksjN5qKUhKzJerxeDPpXxhbFjDrFcl9DhSZq10eQw8cSdepqaJKqrq3E6nWRnZ2O1WsnMzIz55VdVlcrKSkRR5MILL4wrEnv37mXdunVs27aNMWPGxH0tkvQP561QhJKTk8Pq1atZvXo1bW1t/Nd//RcbN26kurqa66+/nvLyci699NKEoqHX64P9Fk6dOsXx48exWCzs3buXO8qzsVrHkpmZ2a1oTeNMLAsNTUxCq121QKjJqHDwiBu/oid9TDrN7YGcjd4EPjVCRSTLEGhvp9dnhfWZaGlpoa6ujsOHD5Oeno7VaiU7OzvooqiqypEjgf6oiSy4AwcO8MMf/pAtW7YkDHIm6T+SQhFBZmYmK1euZOXKlTgcDnbs2MHmzZuprKxk/vz5lJWVcdlll8UVjZqaGpqampg1axZ6vT745Tl9+jSHDx/mu4szsVqtZGWF15/A2VkWkWKiZYVaRwlIikyLMpIjx5xh1ka8wOeZIIoiubm55ObmBqpP7XZsNhtHjx4NFnHZ7YGeqBMnTowrEocOHeKuu+7inXfeoaSk5IzWk6RvSApFHNLS0li+fDnLly8P9tT41a9+FeypUVZWxuzZs8PulFVVVTidzrCuXqFfHkVRaGtro6GhgSNHjrD85nSs1kAq+fK1XwF9Y1loBOanCNTZRMAWs9rVYur+UThbEREEgczMTDIzM4NFXIcPH8blcpGWlsapU6fIy8uLWsB15MgRVq1axVtvvXXODcsZjvR7UdiDDz7IpEmTuOSSS1iyZAltbW39fcl+Qeup8dZbb/HFF1+wYMEC/uM//oNvfetb3HffffzlL3/hpz/9Kc3NzUydOjWmxSGKItnZ2UyePJnZs2czevRoWlpa+Pzzz/k/9+j5yZ0Z/P61S87KstBwdjgDM1I7a2Iiq117Ms4glij0dBJbKPX19ZjNZubOncvkyZORZZn9+/fzxRdfcPz48WDRX3V1Nd/73vd48803mTp1aq+v01N27tzJxIkTKS4u5tlnn+236wwH+t2iuP7669m0aRN6vZ7169ezadMm/uVf/qW/L9uvjBgxgtLSUkpLS/H5fHz44Yfcd999mEwmPB4P7e3tzJ07N2E/hMg7bnt7Ozabjerqam5dGGgunJfX+/qTyqNOJFlCRReY7pXgeYmyQs9EFEJRVZVjx47h8/m46KKLEASB1NRUioqKKCoqCnYu++ijj3j00Ufx+/08/fTTwa7V/YEsy9x99918+OGHFBQUcPnll7N48eKk9RKDfrcobrjhhmDa9OzZszl5Mn6vy3MNo9HI0aNHufvuu9m9ezcrV67kT3/6E1deeSVr167lT3/6Ex5P9G3RUARBICMjgwsvvJBZs2YxYcIEXC4Xu3fv5js3ONn8VD6P3z8uzCqIZVlIssTYAn3M4qh4Fsl4q6/btLXKox0xp63d/73E6dNVVVV4vd6gSESidS679NJLSUtL484772THjh08+OCDCc99puzatYvi4mLGjx+P0Whk+fLlvPfee/12vXOdAY1RvPHGGyxbtmwgLzkg3HPPPcEvwLx585g3bx6yLPP3v/+drVu38uSTTzJlyhTKy8u57rrrMJnid/WOHGXgdDqDDVq0+pO8vCKe2Xyim4XgcDgQEDCb4xex9aQiNrIZT8A9iV20Fo2qqircbjdTpkyJG7isr69n2bJlbN68mblz5/bo3GfDqVOnKCwsDP6/oKCAzz//vN+ve67SJ0Jx3XXXUV9f3+33GzZsoKysLPizXq/n9ttv74tLDimifQF0Oh1z585l7ty5KIrCrl272LJlC5s2baK4uJjy8nIWLFjQo5JorZJy3LhxuN1ubDYb+/bto2y+gHWFNVh/IkXp2HUmsY547gkQzNUIENui0PIqLr744rgiYbPZWLp0Kc8///yAiESS3tMnQvHf//3fcR//93//d7Zv387//M//DNgot6GEKIrMnj2b2bNnB3tqVFRU8POf/5wxY8YEe2r0pFQ61LfXRhkcOHCAeVc4+M4NmUyceCEmkylsjuuZWBbxRcSJ1Ro/oFpdXY3D4UgoEk1NTSxdupQNGzYwf/78uOfsS0aPHk1tbVcS3MmTJ5MZn3Hod9dj586dPPfcc/zv//5vQpP7fCC0p8bGjRs5cOAAFRUVwZL4srIybr75ZrKzsxOeKyUlhVGjRtHY2Mi4ceMwGAwcPnwYv9/PqqV5WK0XYrFYuO37e/rMsoh3vMbx48eDIhEv36S1tZWlS5fy+OOPs3Dhwrjn7Gsuv/xyvvnmG6qrqxk9ejTvvPMOb7/99oCu4Vyi34XiJz/5CV6vl+uvvx4IBDRfe+21/r7sOUFoT42nnnqKw4cPs2XLFm655RYyMjJYvHgxN998M3l5eVHvypIkBQf0amP1QkcZHD16FI/Hw8b1uVit1qijDBLRm6I1gBMnTmC32+NuEQPY7XaWLl3K+vXrKS0t7dU1+gK9Xs/LL7/MggULkGWZ1atXM2XKlAFfx7mCkGAu4rk/NPEcRNtO3Lp1K++99x4pKSmUlpZSVlbGyJEjEQQBv9/P3r17KSwsjFtJKUkSzc3NNDQ04HQ6ycnJwWq1kpGRwePPfRMsZ9esB+3nyH8jHwP45/Xh2ZI1NTW0trYmFAmHw8Gtt97KT37yk2EZ3D4Dhrw/PmyEoqKigieffJJDhw6xa9cuLrvsssFeUp+gqio1NTVs3bqVbdu2ATB//nw++OAD3njjjV4VSWmjDBoaGnA4HGRlZXWmkmex7Ad7gwIQTSgiH4NwoaipqaGlpYVLLrkkrkg4nU5uu+02Vq9ezcqVK3v9egxTkkIxUBw6dAhRFFm7di0vvPDCsBGKUFRVZd++fSxevJiioiL8fj8333wzZWVljBs3rleBYm1IcENDA3a7nYyMDPLz88nKygrWn/RUKGpra2lqakpYOOd2u7ntttu4/fbbWb169Zm+DEMGVVX7Kjg/5IVi2NR6TJ48ebCX0O8IgsCnn37Kb37zG6699tpgT43777+ftrY2Fi1aRFlZWY96akSOMmhtbcVms3HkyBGW3ZRGfn4+2dkTwkYZRAtunjx5skci4fF4uP3221m6dCmrVq068xdhEKmvryc9PR2TycT777/P6dOnyczMZPny5YO9tH5n2FgUGtdcc82wtSji0dzczLvvvssf/vAHGhoawnpq9OauF1rx2dzcjNlsJj8/n9zcXFb8cF9YcHPt7SZsNhuXXnpp3C5XPp+PO+64gxtuuIF169adk1vkn332GWvXruXDDz/kxIkTbN68mccee4z333+f9evXn+3ph/wLck5ZFD1J7DpfycnJYc2aNaxZs4a2tjbef/99nnnmGU6cOBHsqZEofgDd608cDkew/uSRu0eQn59Gbm4uNpuNhoaGhCLh9/tZtWoV11xzzTkrErt37+af/umfcLvdfPXVV/j9fp599lkKCwt5++238fl8VFdXM3HixMFear+RtCiGOVpPja1bt3LkyJFgT42ZM2cmFI1ItFmfp0+fRpIkJkyYQH5+fsziN0mSWLNmDdOnT+fhhx8+J0WiurqaRYsW8dxzz3HkyBEuvfRSrrvuuuDjTzzxBACTJk1ixYoVZ3qZIf/CDJnZo0n6B62nRkVFBZ9++inf/va3+eUvf8mcOXNYv349n3zyCbIsJz4RgQlcqamppKamMnPmTGRZZu/evezevZva2lq8Xm/wWFmW+dGPfsRFF100YCJRUVHBlClTEEWRL7/8sk/OWVBQwCuvvEJpaSkulwtJCnQH6+gIpLB/+eWX+P3+sxGJc4JhY1Fs27aNdevW0djYSGZmJtOmTePPf/7zYC9ryOLxePjwww/ZsmUL//jHP5gzZw5Llixhzpw53YYkadTV1XH69GmmTZsW5m5oowxsNhutra188skn1NbWUlRUxMaNGwfMkujrna/IXY1HH32UefPmUVRUxDPPPMMjjzxCZWVlMGFMUZReW2mdDHmLYtgIRZIzx+fz8Ze//IWtW7fy6aefMmvWLMrLy7nqqquCbkV9fT0nT55k2rRpMYUEAgVe9957L/v372fkyJHcddddA74V2l/u5yuvvMKRI0fYtWtXMB6kcRYiAeeAUJxTwczBZOfOndx7773Issxdd93FQw89NNhL6jOMRiMLFy5k4cKFSJLE3/72NyoqKnj44YeZMWMG+fn5OBwOnnvuubgioSgKL7zwAoWFhWzbto22trZhNflbVVVefvll3n77bW677bbg7wRBOBuROCdIWhQ9QJZlSkpKwroh/f73vx/23ZBkWWbTpk388pe/JDc3l0mTJlFWVha1p4aiKDz++ON0dHTw2muv9dsXpyc7X/1lUXzyySfs3r2bdevWAcmEqyQRhHZDAoLdkIa7UGjNgg8cOEBaWhq7du2ioqKCTZs2ceGFF1JeXs4NN9yA2WzmmWeeoaWlhddff71f766JWhr0J3PmzGHOnDnAWbsa5xxJoegB52s3JL1ezxtvvBH8f2hPjT179lBRUcGLL76Iz+ejpKSELVu2nNV4wXOJ80kkILk9muQMEEWRmTNn8uyzz7J79242bdrE7373u0EXiW3btlFQUMCnn37KTTfdxIIFCwZ1PcOJpEXRA5LdkGIjiiKLFy8e7GUAsGTJEpYsWTLYyxiWJC2KHhDaDcnn8/HOO+8MmS9HkiQDQdKi6AHJbkhJzneS26NJkgw+Q357NOl6DEFWr16N1Wrl4osvHuylJEkCJIViSHLnnXeyc+fOwV5GkiRBkkIxBJk7d26P2vUnSTJQJIUiSZIkCTmvhSJBIDfJIPDggw8yadIkLrnkEpYsWUJbW9tgLykJ57lQaAU9Dz/8MM8//zx1dXWDvKIk119/PQcOHGDfvn2UlJSwadOmwV5SEs5zodC48cYbqa+vZ9GiRUybNo3PPvssaW0MEjfccEOwlH327NmcPHlykFeUBJJCAQSCh3fddRfz58/nggsuoKioCEEQUBQl8ZP7gRUrVvCtb32LyspKCgoKeP311wdlHYPNG2+8wY033jjYy0hCMuGKffv28eKLL+LxeFi1ahXz58+noaGBzMxMLBbLYC9vWNKTnhIbNmzgyy+/5A9/+MM52ZS3lwz5PzCRUAxbBEGwAvcBk4B/VVX1487fjwBWA7cCK1VVPTVoixwABEEoBH4L5BO4Mfw/VVVfGuQ13QmsBearquoazLUkCXA+ux4zgFVAMTBDEISpAKqqeoBfAbbhLhKdSMADqqpeBMwG7hYEYdA68giCsBD4GbA4KRJDh/NWKFRV3amq6gXACqAQWCUIwoTOh8uAAwCCIAzr10hV1TpVVf/R+bMDOAQMZg39y0Aa8KEgCHsFQXhtENeSpJPz2fXQq6oqRfxuBHAZcA/wtKqqBwRBEFVVHZyo5gAjCMJY4G/Axaqqtg/ycpIMIYb13TIemkgIAbTXQSDgkhQC13Qed76IhAXYCtyXFIkkkZy3FkUiBEHIUlW1VRAEQR3mL5IgCAZgO/BnVVV/PtjrSTL0SApFBIIg6FRV7dmMvWGAENh7fBNoUVX1vkFeTpIhSlIoznMEQbgS+BjYD2hu1iOqqv5x8FaVZKiRFIokSZIk5LwNZiZJkqTnJIUiSZIkCUkKRZIkSRKSFIokSZIkJCkUSZIkSUhSKJIkSZKQpFAkSZIkIUmhSJIkSUL+PwOJLboptbPVAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "ax = fig.gca(projection='3d')\n",
    "ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "                       z[:,1].reshape([-1, 50]), \n",
    "                       np.array(oned_ppca_ll_zs_true).reshape([-1, 50]), \n",
    "                       cmap=cm.coolwarm,\n",
    "                       linewidth=0, antialiased=False, alpha=0.7, label=\"one-dimensional PPCA\")\n",
    "ax.set_xlabel('$z_1$')\n",
    "ax.set_ylabel('$z_2$')\n",
    "ax.set_zlabel('likelihood')\n",
    "fig.savefig(\"ppca-oned.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "ax = fig.gca(projection='3d')\n",
    "twod=ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "                       z[:,1].reshape([-1, 50]), \n",
    "                       np.array(twod_ppca_ll_zs_true).reshape([-1, 50]), \n",
    "                       cmap=cm.coolwarm,\n",
    "                       linewidth=0, antialiased=False, alpha=0.7, label=\"two-dimensional PPCA\")\n",
    "ax.set_xlabel('$z_1$')\n",
    "ax.set_ylabel('$z_2$')\n",
    "ax.set_zlabel('likelihood')\n",
    "# fig.colorbar(twod, shrink=0.5, aspect=5)\n",
    "fig.savefig(\"ppca-twod.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3,3))\n",
    "# plt.gcf().subplots_adjust(bottom=0.15)\n",
    "ax = fig.gca(projection='3d')\n",
    "log15 = ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "                       z[:,1].reshape([-1, 50]), \n",
    "                       np.array(twod_ppca_ll_zs_true_logsigmalog15).reshape([-1, 50]), \n",
    "                       cmap=cm.coolwarm,\n",
    "                       linewidth=0, antialiased=False, alpha=0.9, label=\"$\\sigma$=1\")\n",
    "ax.set_zlim(-80000,0)\n",
    "ax.set_xlabel('$z_1$')\n",
    "ax.set_ylabel('$z_2$')\n",
    "ax.set_zlabel('LL')\n",
    "plt.ticklabel_format(scilimits=(3,1))\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "# ax.legend()\n",
    "\n",
    "# fig.tight_layout()\n",
    "fig.savefig('twod_ppca_ll_zs_true_logsigmalog15.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3,3))\n",
    "# plt.gcf().subplots_adjust(bottom=0.15)\n",
    "ax = fig.gca(projection='3d')\n",
    "log10 = ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "                       z[:,1].reshape([-1, 50]), \n",
    "                       np.array(twod_ppca_ll_zs_true_logsigmalog10).reshape([-1, 50]), \n",
    "                       cmap=cm.coolwarm,\n",
    "                       linewidth=0, antialiased=False, alpha=0.9, label=\"$\\sigma$=1\")\n",
    "ax.set_zlim(-80000,0)\n",
    "ax.set_xlabel('$z_1$')\n",
    "ax.set_ylabel('$z_2$')\n",
    "ax.set_zlabel('LL')\n",
    "plt.ticklabel_format(scilimits=(3,1))\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "# ax.legend()\n",
    "\n",
    "# fig.tight_layout()\n",
    "fig.savefig('twod_ppca_ll_zs_true_logsigmalog10.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "ax = fig.gca(projection='3d')\n",
    "log5 = ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "                       z[:,1].reshape([-1, 50]), \n",
    "                       np.array(twod_ppca_ll_zs_true_logsigmalog5).reshape([-1, 50]), \n",
    "                       cmap=cm.coolwarm,\n",
    "                       linewidth=0, antialiased=False, alpha=0.7, label=\"$\\sigma$=0.5\")\n",
    "ax.set_xlabel('$z_1$')\n",
    "ax.set_ylabel('$z_2$')\n",
    "ax.set_zlabel('LL')\n",
    "plt.ticklabel_format(scilimits=(3,1))\n",
    "fig.set_size_inches(3, 3)\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "# ax.legend()\n",
    "ax.set_zlim(-80000,0)\n",
    "fig.savefig('twod_ppca_ll_zs_true_logsigmalog5.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "ax = fig.gca(projection='3d')\n",
    "log5 = ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "                       z[:,1].reshape([-1, 50]), \n",
    "                       np.array(twod_ppca_ll_zs_true_logsigmalog2).reshape([-1, 50]), \n",
    "                       cmap=cm.coolwarm,\n",
    "                       linewidth=0, antialiased=False, alpha=0.7, label=\"$\\sigma$=0.2\")\n",
    "ax.set_xlabel('$z_1$')\n",
    "ax.set_ylabel('$z_2$')\n",
    "ax.set_zlabel('LL')\n",
    "plt.ticklabel_format(scilimits=(3,1))\n",
    "fig.set_size_inches(3, 3)\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "# ax.legend()\n",
    "ax.set_zlim(-80000,0)\n",
    "fig.savefig('twod_ppca_ll_zs_true_logsigmalog2.pdf', bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'Poly3DCollection' object has no attribute '_edgecolors2d'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-9-c35d464d87bd>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     43\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_ylabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'$z_2$'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     44\u001b[0m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_zlabel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'likelihood'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 45\u001b[0;31m \u001b[0max\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlegend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     46\u001b[0m \u001b[0mfig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msavefig\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"ppca-varsigma.pdf\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/axes/_axes.py\u001b[0m in \u001b[0;36mlegend\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m    415\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mextra_args\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    416\u001b[0m             \u001b[0;32mraise\u001b[0m \u001b[0mTypeError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'legend only accepts two non-keyword arguments'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 417\u001b[0;31m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlegend_\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmlegend\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mLegend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhandles\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    418\u001b[0m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlegend_\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_remove_method\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_remove_legend\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    419\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlegend_\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/legend.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, parent, handles, labels, loc, numpoints, markerscale, markerfirst, scatterpoints, scatteryoffsets, prop, fontsize, labelcolor, borderpad, labelspacing, handlelength, handleheight, handletextpad, borderaxespad, columnspacing, ncol, mode, fancybox, shadow, title, title_fontsize, framealpha, edgecolor, facecolor, bbox_to_anchor, bbox_transform, frameon, handler_map)\u001b[0m\n\u001b[1;32m    501\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    502\u001b[0m         \u001b[0;31m# init with null renderer\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 503\u001b[0;31m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_init_legend_box\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhandles\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabels\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkerfirst\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    504\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    505\u001b[0m         \u001b[0mtmp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_loc_used_default\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/legend.py\u001b[0m in \u001b[0;36m_init_legend_box\u001b[0;34m(self, handles, labels, markerfirst)\u001b[0m\n\u001b[1;32m    764\u001b[0m                 \u001b[0;31m# Create the artist for the legend which represents the\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    765\u001b[0m                 \u001b[0;31m# original artist/handle.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 766\u001b[0;31m                 handle_list.append(handler.legend_artist(self, orig_handle,\n\u001b[0m\u001b[1;32m    767\u001b[0m                                                          fontsize, handlebox))\n\u001b[1;32m    768\u001b[0m                 \u001b[0mhandles_and_labels\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhandlebox\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtextbox\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/legend_handler.py\u001b[0m in \u001b[0;36mlegend_artist\u001b[0;34m(self, legend, orig_handle, fontsize, handlebox)\u001b[0m\n\u001b[1;32m    113\u001b[0m                  \u001b[0mhandlebox\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwidth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mhandlebox\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mheight\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    114\u001b[0m                  fontsize)\n\u001b[0;32m--> 115\u001b[0;31m         artists = self.create_artists(legend, orig_handle,\n\u001b[0m\u001b[1;32m    116\u001b[0m                                       \u001b[0mxdescent\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mydescent\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mwidth\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mheight\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    117\u001b[0m                                       fontsize, handlebox.get_transform())\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/legend_handler.py\u001b[0m in \u001b[0;36mcreate_artists\u001b[0;34m(self, legend, orig_handle, xdescent, ydescent, width, height, fontsize, trans)\u001b[0m\n\u001b[1;32m    725\u001b[0m         p = Rectangle(xy=(-xdescent, -ydescent),\n\u001b[1;32m    726\u001b[0m                       width=width, height=height)\n\u001b[0;32m--> 727\u001b[0;31m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate_prop\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0morig_handle\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlegend\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    728\u001b[0m         \u001b[0mp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_transform\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtrans\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    729\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/legend_handler.py\u001b[0m in \u001b[0;36mupdate_prop\u001b[0;34m(self, legend_handle, orig_handle, legend)\u001b[0m\n\u001b[1;32m     72\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0mupdate_prop\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlegend_handle\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0morig_handle\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlegend\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     73\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 74\u001b[0;31m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_update_prop\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlegend_handle\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0morig_handle\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     75\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     76\u001b[0m         \u001b[0mlegend\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_set_artist_props\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlegend_handle\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/legend_handler.py\u001b[0m in \u001b[0;36m_update_prop\u001b[0;34m(self, legend_handle, orig_handle)\u001b[0m\n\u001b[1;32m    708\u001b[0m                 \u001b[0;32mreturn\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    709\u001b[0m         edgecolor = getattr(orig_handle, '_original_edgecolor',\n\u001b[0;32m--> 710\u001b[0;31m                             orig_handle.get_edgecolor())\n\u001b[0m\u001b[1;32m    711\u001b[0m         \u001b[0mlegend_handle\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_edgecolor\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfirst_color\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0medgecolor\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    712\u001b[0m         facecolor = getattr(orig_handle, '_original_facecolor',\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/mpl_toolkits/mplot3d/art3d.py\u001b[0m in \u001b[0;36mget_edgecolor\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    818\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    819\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0mget_edgecolor\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 820\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_edgecolors2d\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    821\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    822\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAttributeError\u001b[0m: 'Poly3DCollection' object has no attribute '_edgecolors2d'"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQoAAADyCAYAAAC1fYsJAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAACwzElEQVR4nOz9eZRkWX7XCX7uvW+x3bfw2CMj18qtKiurcpFKJSjBIAkJkFBL0JpmUDE90MDANCOxioMa0TRapqdnznQzA2KRQC10hKARWkDQklBJBSVUa1bua0TGvvpibutb7r3zx+++Z+aREeEemZFZkSr/nePHzZ89e/7M7N3v+y3f3/envPfs2Z7t2Z7dzPRX+gT2bM/27M63PaDYsz3bsx1tDyj2bM/2bEfbA4o927M929H2gGLP9mzPdrQ9oNizPduzHS3a4fm92ume7dm7b+orfQI72Z5HsWd7tmc72h5Q7Nme7dmOtgcUe7Zne7aj7QHFnu3Znu1oe0CxZ3u2ZzvaHlDs2Z7t2Y62BxR7tmd7tqPtAcWe7dme7Wh7QLFne7ZnO9oeUOzZnu3ZjrYHFHu2Z3u2o+0BxZ7t2Z7taHtAsWd7tmc72h5Q7Nme7dmOtgcUe7Zne7aj7QHFV8C89+R5TlmW7I1L2LP3g+0kXLNnt9mcc+R5znQ6rbcZY4jjmCiKMMag1B2vY7JnX2Wmdrij7d3ubpN57ynLkrIssdZy+vRpOp0O3W4XrTXOuRogsiyj2+2SJMkecHx12B3/Be8BxXtgVajhnGNra4sXXniB/fv3M51O2drawhjD0tISS0tLdLtdXnzxRe6++25arRaw53F8Fdgd/4XuAcW7bGVZcvbs2dqbuHTpEh/84AeJ47he8Hmes7GxwcbGBltbW2RZxsGDB9m/fz+dTgel1DaPI4qi+mcPOH5H2B3/Be4Bxbtk86HGmTNnOH36NKurq3zgAx9AKUWe5zdc4F/+8pdZXFxkPB4zGAxI05TFxUWWlpbodDr18SuLoqj2OLTWe8Dx/rM7/gvbS2a+C+acoygKnHOsr69z8uRJVlZWeOihhwB2rHREUcS+fftot9sATCYTNjc3OXv2LMPhkEajwdLSEouLi7Tbbay1lGUJgFJqm8exBxx7djtsDyhuo3nvsdbWIHHixAn6/T733ntvvZCv3X83i7jZbNJsNjl06BDeeyaTCRsbG5w+fZrhcEir1aqBo9VqUZYlRVEAe8CxZ7fH9oDiNpn3nqIosNYynU557rnn2LdvH08++SSXLl2qFy7I4lVK3dCz2Om5VqtFq9XiyJEjeO8Zj8dsbGzw5ptvMhqNaLfbdXK00WjsAceevWPbA4rbYBU3wnvP5cuXeeONN3jkkUdYWloCbr7w36kppWi327TbbY4ePYr3ntFoxMbGBm+88Qbj8ZhOp1MDR5qmFEXB2toaw+GQI0eO1DkOY8wecOzZdW0PKN6BzScsnXO88sor5HnO008/TRzH9X63ChTvBFiUUnQ6HTqdDseOHcN7z3A4ZGNjg1dffZUsy+h0OsRxXFdSiqLY5nFUidEoimrvZ8++um0PKN6mzXMjRqMRzz//PEeOHOHYsWNvWVg3W/h/8398fdvff+sv318f/3aYUoput0u32+Wuu+7COcdwOOTs2bNsbm7yuc99jm63W3scSZKQ5zlZlgGgtSaO49rj2AOOr07bK4++DZtPWJ4/f54zZ87woQ99iG63e939r169ytraGg8++GC9Lc9zfvjvX+CVN0YAON1CuzGdhS5labn/eMrlQcK9R2P+zH/RuO3v4erVq2xtbXH33XczGAxqHkdRFCwsLNTl2MrzqBKvWuu3hCp79o7tjkfePaC4BZsPNcqy5MUXXySKIh5++GGMMTd83draGleuXKnLo//TP1nj1ZMTAFTSBDylBa3BOeguNvAotIIoMiTGcfyQ5uow4uiqXFP/5e+27+i9VEBx7733btvunKPf77O5ucnGxgbWWhYWFlhaWmJhYaEGjsr2gOO22B0PFHuhxy5tnhvR7/d58cUXuffeezl06NCOr50PPf67fzRhNG3S29/EOoXRnlYnxTkYDjIWFuVxrxfhvWJrUNDrRqxniijxbBUR4Pn5z5b0pxEHFx2DzLDac/zuByfv+H1qresw5J577sFaWwPH6dOn8d5vAw6tNXmek+d5/fo94PidZ3sexQ5WcSNef/117rrrLt58802uXr3Khz70oboXYyfb2NjgX/7HiI1JIFDlCmsdnQboJEErD0phS49SnnbbMJ8G8F7RbSkccuvxXn6UglYDwLPYdIxyWZTNRO7433AT4Lhy5QqDweAtHsVOVpYl/X6fjY0N+v0+3vs6TOn1ehhjtuVXrLUYY2i323vAcWO74z2KPaC4ic1zIz7zmc/QaDTodrs88MADt3TB/y+/qHDO0mgmOK8YDi29nsF70AraLYVzYHT4wL2j3VQ4D6OpotP04CGJPJFxDKeGdsPJzkquMuvkWmslQuyKzWxbI5ZtndRz/34BkStXrjAcDrnnnnve0WdUlmUdpvT7fZRS24Dj6tWrTCYT7rrrLmCWHK36VPaAA9gDivevzXMj1tbW+NKXvsRHP/pR9u3bt+tj/LtnIi5uCOBEsUErUBoIHkG35au1DrKZNPIYbcVzQNXPVwAw+7oUkfEkqsB5hVfhACgaUYZHMS4aNCIJCYyGSOXkrkFiJIRSLqPVanF4aVbKfadWFMU24LDWkqYpd999N71eb1sY5r3fFqZU5divQrvj3/QeUFxj8zRs7z2vv/46g8GALMv4uq/7ul1fyP/mmYjxVBNFFRg42qlnlBsasSfSVkKHuMR7mJQRnaQMHoWnGReMi6QGA5TCKEfpxe2oAEB2l3MyGgyZ/Dc/u1MnKgOlmLoGiS4kbMETk5OrFo1Y4copSSwJ2aXFhdv0acKZM2cYDAYYY9ja2iKKotrj6Ha7bykdf5W21N/xb3IPKOZsnhsxmUx4/vnnWV1d5Z577uG3f/u3eeqpp25a3QD4Dy/K83kJWnm8h06jrMuLau4jbUU5KChcLAsYaJoM8HivtuUpGnqCR1HQJPYTUIrUTfF4pqpNypQqFlE4rIrQShGV4+DGgMPg8SQuA+/xSuO0CQkPTVxOQGl8axGyMWaONNZaOfi2PtPz58/jnOPo0aOAiPJUHsfW1hZJkmzrjP0qBY47/k3tVT2CzYcaFy9e5OTJkzz66KMsLi4CElvvRIL6zOueRlLiHcQ6JBvjXNavL9FG8hKtaCaDp3E4I+Smhp4ACnyolQKpmwAeqnwDY0CRFAIAedxmoVgDvFQc8hHTuE3bVmCgiPMxedoBpYjK6QwklEYBSkeYfCTbTAxbF/FaE43GeGUo0y7ZmZflfNMGarxFdPdju/pcr218S9OUAwcOcODAAQCm0ykbGxucP3++bqmvqi7tdrsG7eoYXyXAccfZVz1QXEvDfvnllynL8ro07Hn+wLy9frFgMIVmBDEZHjBKQEURvAHvyX2DhpGFarQiLkdkpklUjNEabA4tN2aiWxgDUT7GKBjnmnZS4rUk/6LpEK802pUkuTyOi3ENDJ0ABpgIMx3gURibgXegDCYf45XCpm10maO8wyuD8hZnEohi9GiI1+IdRVaOp20JA0fZWsK98Xl5f402jPuoB772hp/vzRKWjUaDQ4cO1WXmqjO2ClmazWYNHK1Waw84vkL2VQ0U89yI4XDI888/z1133cWRI0fecsFVupbX2qnLU/LC0THiJSgkHwEQaUXkhHmpvKWpJpJfKEd4J0Bi8jFGe8YTw6LawnqFUpoOA5zXJMWAFI1TTXSRoXFkLqZV9rFpm8LHtIot8Q6cxZsI5R2qmAEAWqPxKBOjpwO80pTNLvFgDYVHlQV4h2t0MJMheIfXRl4fxXhl0PlEgEMpYleivMdHCWrrCl4b/JnnUaMNaPYA8Mc/LL932UpfWdVSf/jw4W0t9adOndrWUr+0tESz2dwGHBcvXuTIkSN7wPEu2FclUFybsDx79iznz5/nscceqxWkrrVrY+fzVwZMcmFHttUEpcBohQ+6Ew07Bis5A+1LPIppoen5LZxX5FaTakuiPHoyoYXDoTHekTKk8DHNYguPpkw6JMN1FA6VTYkDo0LlGTEOjyaeDkEpiuYCJhtJnkInmMkaNNv4PEchIYdyljiTha+m4zrM0UUJOIgbqMEGNNsoD0w2wBiU8xAnkE3A2eC1GHyUwKUToA2qfxW0wdkShhscc5Y8bqNHZ3H3P3VL39PNWupPnDjBeDze1lJ/9uxZDh06tM3j2FP/uj32VZfMvJaG/cILL5AkCQ899NBNE5XPPPMMDzzwAO12mwvnzlGqhMiKu68UpMUQgNI0SMoxeIfRBj3doowamHyCxuFRxNmQMmni0WFRQ4khcRleKVQ2RQUA0K7Eaw1oVCZ5hCpMUN7hTIweb4GSuz3egTYwGcnvRhNyCTu8SVCTIbTaeBOjpkNJXupw5/UeyjIcQ0MUyzatIZtKUnRhGaby/gj08wpcmIzAGOgswlT+vy8LAajOkrwG8O1FANwHPvaOv8uqpX5jY4P19XVWV1e3aXF47+ufSovjDgSOO+IkbmZfVUAxH2psbm7y0ksvcd9993Hw4M4Z/S9/+cscWWqjlCbXKUkxDGCgiaZboBTKOcDhvSLOBng0NmkQZUMUnsJHpNkmkrBkBgYTCQdIUsinKO8FAIZ9SBtzYBCaQbSWfERehRc68DM83kQwEgBQ7Q5+GnIXRSF5hmYbX2Q1ALjpFNNuC2DkYbuJUUbO0UcRTCf18cimAgBFLiDZagfvAgEJ5+R9GAN5JmFJdxFdhLxJ0hAQ6S7h20uo4Tq+swyAfejj7+j7/exnP8vDDz9cA0c19qCqqqRpWoMG3FEiPntAcSfYfKgBcPLkSa5evcpjjz1Gs9nc1THWX38WbQzKhWYs70jyEVRhgLPgHCURadbHI8Chghehs7EsahS44A3oqAYA12ijRwI4fjpBeQfNFkynIQmpceMRutmUxTceCXBoDWWBMgaXZTNut3MQReF4mVBAAWVMHTK4sZRZdbuFz7IAFjm6JZ+JL0oE0TQ6jsPjABJaozttyAUwiCL8NEO32/I4yyQsAXSazphi3kOrE3joDkyIfltdfGcZNViT3TpL2Id/1y19z5/97Gd5+umn67+r3FMFHHme0+v1auBIkuROAY49oPhKW0XD/uIXv8hDDz3E888/z8LCAvfff/+u6MPTc69ip2NKW2K8Q3mH1gY96aNQKGPweSb5g+kEVQNHKVVNbWYAoHRIHHp8NkHVizosGqVwAQBUs4kfj+tQwo1G4XJSNRi4TIhUOk1xeSjDGg2lRRkBETuZysWudc3LsGFfpRQqkiYzlMYFZXDTbuGyHPAoE+GtRSexLPzwP02ng88FMHxZSiWn1ZQkrfeBj+4FJLQGG3IaUYxKUnlfaQuysQBi2pTHJgITQyqt9b6zjBpuUD71bTt+V9cCxbXmnNvWUl+WJb1er9YbvbYzdj5UeZfVv/aA4itp89yIT3/600RRxEMPPcTKysquXp+dfhE3laqFHvfxUSI5BS9goCcDXCIXtJqMgpdg0GUBeHHZnQAAtqx7M/xkEu6mBqyrwcAOh2Hf4LUohZ1WXgJUIKG0opxkkkBtNrDjqeybZbIWmykuywOeKLx36ECPtrkkcJXRqMAnV9pgsylKaaJOEzvNUUpjywI8xK0mrhTvQinhk+gkRlUgoQ2m3ZT8Bgig5Dmm3ZL3WJQCHEoFzwTxdsJ2tbAyAwmANAnv2YTPKYa2aH3cLEz53Oc+x1NP7T5hWnUCb2xssLm5ua2lfnFxkSiK3gIc1/ap3CbguOOB4ndk1WM+Yem957XXXqMoCj72sY+RJMmOry/efBY3GQAQjzYBRRklRKONOmQwIwEOvbVRJ+kYj8TDTxowCbkBrfGjASpJ6vABwI0n6Ia45AIGVN1docaqsOOpbNYaH4DG5QIAVTNYOZ6iFJSTXAhVrZR8cyBgoDXlNCdupvjSUmaFXNhKjgng8hJPEKWJI+z6lrwuE+8i7jTJB8MQdWi885gkwuVg8wKlpSBcnZ+KNK4oiZoNeV9lWXe76TTFViLDwfsxjQZ+/YrsYx2q1YIoqROwpC3QFgYbkDRRgxPCDwHUeLMGjvIGPI6b2XxLPVC31FcK5/Mt9YuLi3VLfZZlnD9/ngMHDtBqtb4qZAN/x3kU8zTs8XjM888/z8GDBzl37hwf//jOybLyjS/iJ1sA6OEGoPBpCzXcAJByog9lwir7r7QkEAHiBD8eAgo3nYgHkCS4ybT2DMrRBJMmAQwmdUa+HE8xaYKdZmEbeOvq8qXNCuqWUwchfqCcZigUppFgc/EC5LfHNFNcERaxVpRZQdxMZ95FBRIhBFFKU4YQJGqmuFK8G6UrAEjx4S6rQlLVpDFKK1zp5Bhay/sjgEtpMa2GeBfV8aIIXXkORjwHpTW62ZLkqBb+h0pT+VwbLSnLmhg6PSgz8UCiBJ82wXs2rWYhVtBeuuVS7HWvhbmW+s3NTZRSNXCcPn2aRx55hCiKZvT84HG8DS2OOx5dfkcBxbws/YULFzh16hSPPvooCwsLfOYzn+FjH/vYTRHfvvZZ/LiPHvUlZECBLcJjpPwHEKcwHorHEDwHABdcdfCSKAR0I8WOJ3VeoRyNMUkFBuG8J0LWMkmMzfI54MgwqbjqZZaj5q4nj8dOqxEAdetoAA5pIosbcQAD6QAp85K4lcjjTPYBj4kFJOqFrjQ61uFwGluUKK2IGsk2kPBevAulNM5aAQ4FUSLnrCKDLy1RM609BrSEICapQhCplCijMa2WhF1hH90IEoBVy602Unmpk6CyTaosUQDRCNcKkoTtRZgOcY98YqdLZ1c231J//vz5bRyOSoujClX+/J//8/yNv/E3alWzHeyGF6VS6vcD/x/AAP/Ie/8jt+O93Kr9jgg9rp0U/vLLL+Oc4+mnnyaK5C1WzMrrcSXsy78Fo03ZL3gRKorwk5FclNPJLLwoSgEJwI4CcCglFYKw8m0ACW8tdiJ9HGXwKHQckfcHdf6gGE1BgUljsn7wSpDchElisv5o9j6dD64+FNNiVkmoOBBAmZfBu4iZ9seziKYoiRoxWX8iXgQqbEuwucVZV+c/dGSgCLT10sqdspWQD4N8n9LY0pK0E+zUC0goAQmTxBRlJkDisjrEgVm4Y9IYOwmAkAFaEzVS7LAif/kAOnOvNQbVMPjxEBXFUm3RBnqLUBSQZ5Q6JmpG6MmW8Do2LghH5NSXYTrEB9Yod31oN5fVW6ya4LZv3z42Nzd57LHH6Pf7XL16lTfeeKMeNr21tcXa2tquK2o3MqWUAf6/wDcCZ4HPKaV+wXv/4js68Nuw9z1QzHMjBoMBL7zwAsePH+fw4cPbvIcbAYV78dNQhRXDTapSpx9LjoIq8Yia8Q+Uwo3HgICBD4vMTqYzrQVr65t8OZIuT5PE5Fsj8URQtSeB85RTAZRinAOKqBEx7Y/r8yynBSYx9eO5Nyb/O9+uoVlmkli0RSlhRCMi25LOVAJIxM2YclpgCzvrnUg0rrASSliR8zeNmGwg1RNnAz29EZMPpdW9Aq8ojbBZMfM6jBbgGFfA4YhbqYRQ1YcTmRBuTQMPI4QurQZuOg2AoVBaSRLYGHxRBOBowmAzeCAa0zDC0UhbMBmAjqDVQ6+fx+sIVeTYRgte/21o9nDZBBodzOEP3PQau5ElScLq6iqrq6uACCZvbm7yYz/2YzzzzDN88pOf5Bu/8Rv5C3/hL9yQ8buDPQ287r0/AaCU+hng24E9oNit3SoN+9peDf/8b8iDwTpqvDULL8oSbwtAhVxD2D8QluowAsDaelGUo9DlicIVkiAEKMcCAL60lMG7sFPJDeAlB1E9LqcSJpjIyJ2/ApppgUkipv1Z1+nMu7A1KAA1UQoIACALOBvMQhpblERpRDEtcaWr6ekm0rjSbuMV6Nhgh1kNEhXolJMwB0RXABNRZuU2rydKI6nOBC/BpEkAOT8LU7TGTjIp5zopt0bNhpR1A6ibRoqbZiHHUQpIGCN8E2MCn8SI/x5FUG7Jvs0ENRkE+rnFuwLtrVDO8ytoYyhNjDv1HKoh10x0YHeKX9cL2ZMkYf/+/fzIj/wIn/3sZ/kn/+Sf8Fu/9VukVZ7l1u0IcGbu77PA17zdg70Te18CxbxEXVEUvPDCCzSbTZ5++ukb0rDngcI/9+uwJcSeyovwCmEdehf4C9VCtnX/hoQUAQwq3gJVjsGLZ+GEwFNOpJLh8fiyAgMv1QlAJzHFJJuFDAEkcJ6SIhxXfpskIhtO6/xHmVlMLC3rUrZU9XlRhPAnl0WtNOJtKIUtxMuJGoas8gYQAIgaBmcdvgzegFLoxGDLUIVxAgpRGlGMZyDhnSduxth8O0iYJKKYFPXf2qhA+lJ14s80YgESoyX/EvIgdhpAQhU1WKioAgmNiiLxNozBWyvAkRopQdsyJDljSTabaLat2UV7h88nkDSw2mCyIcQpdrSJS1q4K2fqPJdOmzRXdhZPvp4VRcHx48e5++6739br7zR73wHFPDdiY2ODl19+mQceeID9+/ff9HUVUPhn/4OAxLAP3gIKXxYQEpFuLjnpy1I8DQ92Ip6Etw4Xwgo7CXd972d3Yo+EEQFEXGHxeAkpvA/SFA4m4gmV00riLgBNsDIrZ97FYOZJlNMSkxryYVZvqwovIABRZ+GNrqsnNpfwwqSGbDADOW+9eAiZxZW+JmVFicFOSwmzKk+iGdeLv+p+jVIBBJgLQZpxAKWwTyNC8i4BOJQiSuNQmg3VYGPkdVkh3kUgjZkABjUgGIObXAMSgbdBOA5xDPlUwKGqoJgIlYV8T9LEeS8dsXEDn0/Q2uBdgptsoZUBbchLS37pLCZwZTpLMxnE96gMeg44Nvf30bDtPbf3DVDMJywBTpw4wfr6Ok888QSNKjt+E7tn6wTJSxdhvCkgEYhQvsxDI5SXvIP39YW5Pe8QPIOwvZzOvAGbl7W3UIcUzklY4Wc5Be8CoMgbopyKDJ42khykBhrhf3gHJcGbmQbgSAz5oJi5vtVKA2xxbRu8DYlWBzq8dhQqM1q2m0TXYFWRunSkKaZzOQ8FJtIUo7wGA2UUJjF12LM9TzHbZmKDLSy2sGgjaBY1ApAoyYUoFCYylFMBCVWqABJSkq3yFMYYXJaLd+GknEoUSc4i7EMciWdootAXYyA1UIbkpxIKvc4mOBOhkN4VFTfQxRSlDWhHpiNMMZVy7HQEjfa2a/Fmdqut9TexzwEPKKXuQQDiu4H/6nYc+FbtfQEU89yILMt47rnnWF5e5qmnntrVF+K/9Cu0iiF6MIFRn9qLsNKfYSsvItzVK0qynczc/ToB5z3lOAsL2eGtl1JlBRLOU+ay6L33spDqBKerPZAyEzBwpaOscgqZeB/aaMpMSpXei1cihCdFPpxLZNa3Y4XNAj9BaXzVpVn4uX3ATlzgZiDAkWqKSfU6AhBpnJP3AWGxJ0ZAKEQ4SkOkI/E4ALQUbk0a1clTFERpjC0tqqTmWURpJN6NtjVZK2pIWVgZjXJakplG8iXK+eCBJAISgXNRcSx8UUiCM5RTfV7tQxARjYS7Ybx4F2kLVWR4E6HDteUSgyoztI7AQ05MVE7xUSp5k0aH5pw3UY0g2Omafadg4b0vlVJ/Hvj3SHn0x733L7yjg75Nu+OBwlrLyZMnWV5eZjgc8vrrr/Pwww+zvLy8q9f7L/0K9K+gJyPprfDiFVTdj24a3Hrv8aWdJS2nmeQbnKuTk/Ng4J0T3oH3lNN8BgDBu/BuBhLeeZwV4LD5LFkowCGLuZgISBijKabFLIzJLSbo6hUj8SrsxIWSqsZmrg4jcIAOIJFXpdNrPhCHgETLUAyD16ClvGpSjc19uBML6OhIPB9lNEKKEg5EmZVz+QhZNDZUS6pcRv23AqwAjrNOGJhahcRojCutyASWDpVotNESnnkPymMacR1miEen0c0Yb0uUN3jr0M1GYIEafFmijIekFajzHlQk/JcQiignn7ePU7QNyWfnKJMW2oWchs2h0SW5Jk+xE1CUZbkjkOzWvPf/Fvi3t+Vg78DuWKCYDzX6/T5ra2s453jqqad2RcP2X/oVedC/AqOt0J/BDCScx2VTqEKEoMMgoQYBDKzkGOrkpCzeuqrhKpDweOslGeiFQVktdFsIGMj2so7tK94CHorMznKREwkNyizwGiJFPihnlYyJQ8Vy+y+3ZuGBszN32OeuBggVheSFD7kRBaZhKPrlNhCpQScAiWwT7R2lFJQlJhHAqqjbUhXR2DyEFdaLt9GIg9cg3AkJQSSvIdsrkIhwpUMbjcNhkih8ZhJuKKcwIcmqQzinjEEnsYQkUQTKC7Grqlo5J9ujWPgVVVVEPqSQmLVSOo1TdJnjTYT3Bozof4AFV5AvHrluMtNae1PW5Wg0ot1u3/D596PdkUAxz40Yj8dcvnyZgwcP8vDDD+861KB/Rf4YbIqrWlUvnKup1XWoEYCjnE5rl3u22AUMai8iJDLL+VAjxOS1F0EFEnZWychDAnTOo6hCDTy40s9tn3kJ5aACA1UDgM89ropXQolVPrgZYCgtC9wXrt5Xh9KpHdu3AImdhGOEkATATp0cxyhMquXYNix059GxwdlQcnWyPYpnnoRGBS/E4APwKq3AK3QS4azDKBUAQMl3YYWlCVIZqt5blX2JkhhX8SicnU1NstVAJCV6GVUIopQ47c7OAEMpfBJBWeCrtnu58NCuwMYNpo0FmIzoXyeZeSPiXmWj0ejt8ibuWLujgOJabsSFCxc4ffp0TWq5JZAYD2q5Nm+tZMW9m2k2eC+t1F5Kmnaao7wI6LpC8gdvDTXkeEUADqDONYgXEHIbhZ29n9yGsGQOJOp95ZxtOQcMY4uK5H3a6Wy7D9UXvACMJEx9fY3XK6n6HCyhNBuAI1IzcAmmo5DonN/W0LhQWiUCfCixFhV1W6EjOZ4sYl2DjolUTdYCjfPUnkT1X+IkrsMxpQV8jFZ1AhgFKswpcaXFxOG9GY2OjHgSxqB0cMGsk6YxvFQyGqmoapm5S7sS+6nk+xpNafc3BrwRYQBvUdZh4wZllGKcyBfi7FuSmTuFHnsexbto89wIay0vvfQSSimefvppTp06hbX25q9/5ldnXsRkRJV188Wkdjl9FsqCAQwA7ER0F/C+7rPwXoDD155BqBR4Lz0S8lC4AzUrMngDxRwY5HPszHyuqnETkJBzmgMI63GFD57EbPv8ovdz3kUdTlyTmPfF3AZ1A+BIdSiRKjAeVSqIBZCqxatC1OerpjTv8IHU5axHRTICQJKJ4WRCaGbSKCx0hcLUoQSoAHoeHf7GefEynIQzCgScVdXxosRDMTpwVxy6WbWnSwm2/qKgLnPTiKUUbgzV5a+8g9LjoxgbpWjvwFusSTAup3nkgW2f005AMRwO9zyKd8PmuRFbW1u8+OKL3H333Rw+fBhgW7PN9cx/+deEG6G0VDVcKGNWCctsxmvwlSKT90IbDqvLFjlVz4TLSypBGRey+GVeNXwpyTVUeYd8btEH4CA0YF0PJKo78zxA2NzNchf5HABUIOGRO//1QKK4FhF28YH7AC56VtZUWnIYKtJ4AjBEAuBYhdeeqFG57mG7U+hEVrGzXpKu4f2rkCB1FpSXhKe3HhWbgMseEwub0juHjgzKRCGvIQvdO4dJ0/r/SaJUU5VwqUR8okgeVo1plYU+H3z47JJkBqbVft6jbImPYlzcwMgHTKkNxuYkdz36lo9vpxzFcDjc8yhup10rUXfq1CkuXbrEhz/84W0ftNb6hh6Ff+7XYbguwidBJUpyDqG8mAdikgJXd0wKYAidWaocSinKbKYLIS3d8lKbl6Ey6AUYQplQWrClFFizH+d6LiRUkd3LuYVuyzkqeZWEDHmK6th26urt8+FBBRLee5gxt2/NqpuhmoXt4mXIohflKxWcMnl/OlLC+QiJVBTouCJ0Kcl/ADos5oqlKZUcAQcJqcTT05EAB1oFfkXIZ6hZ27aOI1xYlHVSFlCxllxGZCRxWVUyQk5CGSNcCytVEJI5CnVoX4cws82VYGK8jqTk6gpoLZAcvnHX504exXg83vMobpfNcyOKouD555+n3W7z9NNPvwWtjTE1mNSvf+5TEPQVmYwITQ0icBJ4Az4XYFBxghsNxUkIwFBl7yvgsHleexE2L6iUoVwZgEEb6UnQzDgLWs0SmSExqrXClm6Ozqxw14CHVrKAgDr/FjBO9ik82qhZDsIoXHYdj6pibt+Khetb7s6zxxhVg4ROwonMeRs4UOncPiaEBzo8rkIereq7v46qmMGjI5HiU1Sg46gUtuq3UyUfFehYAEMrHaob1bkISEjOogIVLcBQfSihAU1ps60kKuHGLBRR3uPTpoBElKDLAt9egpuAhLx052TmnkdxG2w+1FhfX+eVV17hAx/4QN2Fd60ZY5hOZzRm9+KnhWFpDIwHElNbC9OgVF0Ez0Cbt1Ky5UrH5dNA2/W4UqTfPFbuYEYHdqHc/aSvQyjQtnT1xepKi4nk7mlD6FCBlNCcqXsntFYSw9fKUgIedVnTgK+wUCOkSh38mMLL4nIzj8NbZp5B5U5XHsaNruGq0qG2g4ROdF290IkK5VGFNrP9dVPXlZTKe1Ba1boVII/rsmntnTC3DyFkgCrToCMTPJj5/YOQTQUAFcBUHgOgk6TOcahIKhe+2qf6EuJkO0h4AmckaI1EiTAvTYSyhahlHXtrqHGtWWtr+YLr2V7V4x3atRJ1J06cYHNzc0ca9nxDl/vcL8nGfBpo2BryqqMzMC6rLqaikLtOlbPQQhpywXuodCBRGldIC7bSKoQX4Y4egMM7Xy96ZE8hCYWyH1B7JJXH4ML+dTdmVc4vpOzonTAhvfXYfA4MCB6HDZ5GHFz5SEnSDdl37mQEcAyz7WoWpswDg3fUeQXUrGSqIyX8jGu9ChXKpUr+0POeRzwLVUyiZw1gc4u+ImMJeMw8htl2AYaqUUxVYQig4qgGCVW9FmplLAEJ6SOhUgoPHkwt4KuN5Coqx8Va+VsbfNDvVLbEPvaNN7z+rjVr7U07Qkej0a4Jge8Xe8+AYp4bMZ1Oee6559i3bx9PPvnkjmVPYwz7B6exX3xdWoYnQ4gSkaUr8tk8CSuiLZ7gPSjwRVWRULX8vIjC2lCes7iylCSeDbdqFW7p3s1AIoCBNhrrSpTyeIXQnYNVatcoj8slI++tq72OMiQqVVCoVsrX+QrdqLL3SoBj6iEKC98BWkk1xARdxtqLmAFHHcfbqoKgUOFu7guHboQuTQUqVnUi1DRnScqqNIuGKDUhdeC3Lfg6bFFS7QACqSpoR8xt994TBZWuirVpYjlW3BQ5QPFMokD9VpK3iGMUobktnoUeJolrsKmApH4sJ4iKkzmQiOvtdfecMmBC+caV2Me/5abX37W2G8LVsWPHbvj8+9HedaC4NmF5+fJl3njjDR555JFa1HQna19+FXyBj2IossAUzCXOrb6wkLT0tuo/qFzQMix0YezJ3d2BCqARwACgDB2IWiucU3LX8YGqrajLnlprvPKURTnrkajAoKwAReE1MiG8FMamCZ6B1x68JD5NpGv6t/dKyFaAaemaG+FyWfj1gq7ynKUkAysmZX3XrBKRsYCmmzpMN6qcgjp8UbEK4CHbpGxJ8CJMKAJVIKHqkMpEEoboULVgbvFXvSGzLtTtIKGNDhTv+LogobSWv00llxfApREWttHiUQRTWotwcSVwE1VAomZJzCDug1LYOBVwLwu0tWw8+Al6zt2KvuX7jnCllPpmwAJrwBDRFRsDIyDzVXPQTexdBYprJ4W/8sor5Hn+lknhN7P8+d9AeY+NYlSZi6hMxd/XWm6seRBaLXJpMXZOHjsfvA1bl8N80I5QWst+JgZlsXkuTMNAH9YRwplwPuQXwMQSxogMnbjY3gXPogKDpApHfMhdWJRRVTsFyihc4XDOS9UgJDGrBKm4/KoGA1u4kDeoMp3MeBNRAAknYKLS4LIjIGCnDuUhXpy58DBXIQwMTF96TKJqb0DHpgbHyjNAKUw0BxYhXHBOypxVCBKlUR1qmWTmbchxQh9II6YWy6m9jZDfiCLZJ0nCSSpMUgn1zg0d1mYGGFrL/BBUDRhUoYE2NUiQtDDI9+jaS1zc9yAbly7x6quvkqZprX/Z6XRu6uXuhnB1JwEF8H8BVoB9QA/oI59uAiRKqce896ObvP7dA4oqYfnZz36WRx55hOeff54jR45w7NixXTEsi1PP48ZbYGJ0NhJOvnco52RuphOehKrmZJallLc8MpDHRHhlUaFRyBUZygfacV7IHS9sx3u0NqL9GC4AOykk7FCAjA8OmhMQBfqxd8IBsLkLlGUA4RxUZdIKTEBKobZ06EiFfASAp8xdnQgE6p4IkByGNir0ijhUDIQSpQrHsCNL1Jsl/ar8hGnoGgzmrU4wegE40wweQMgduFJALJrzDKqwZgYSciNIWjPXXtciNTqI7sp28TCCZ5DGdT7JpPHcPnEAIVHwrjQ4dRpLuBRmaKgkvgYkTAAJ5DrQRvgSes51ApmT6h2+tw/76CcA2A+1jkk1Nf306dM1D2J5ebmemj5v77fyqPf+jwIopf4fwEngF5AP53uAJWCy0zFuO1BcG2pMJhOee+45PvShD9Htdnd1jPFrnwcgbvXw/UvyVWuDKkN7cdUiHsWBlhvq5YWAiQzWkRyEjyL8ZCLlNucgUIC98/giq5OdaB+qHQW+LDFxLElQp7GuqPsUdPDdlZnpOOhYjoefka6q7H5V1RCexSzW984HL0Jc+Yo75EoX7rpRfSPEe2zuiKrQI/AbKvWpZHG2rwvnYYyagYH1syQkAhIutI3HrbnYPoCCiTUmDQuhyk/MLfrK24iDZyA8i1kOQ4Rq5P9GjWgbSHgnScjKq5DPbx4kQujgQTfSACRaJpUpIIrrUQfeIyChJJmJ0VLpmA8jvBcNTe+3gcS11mw2aTabHD58mPnhx6+++ipZltUTxZaWlt6XhKsg1PtHvPf3zG3+IaXUM977v7zT628rUMzTsMuy5MUXX8Rau00NeycbnHiWuNnDTbawo00wCUo7VCmj7CitTPw2Rqi4lc0DR6gT+rIM4/CCzHxZ4ueovfV27/F5gc8LtFb4yARGIgEg5C5X6Vu6vBTWYKwBHTpBhZqtI41WZuZFBBEaHWtU2F41TUXNaEZMsuJFVAvUSzEmCMgo4ubMpa+qKSbS20qP3no0VTlS7qbe+bpaGjWCt5Q5ku4s9JspVilJYAZzpcc0o9rbiFLp9jSRqcFAKeomLqUVcVPyCt460m4CqLCOZ4zKCiQESJIZSDRkjojSChNmj6AUKklCLkSLhL+g53ZPIgmAUS1gpSVEDT0avruC/eA37OoaVErR6XTodDocO3YM5xxbW1tsbGxw7tw5BoMBp0+fZt++fSwuLr7FuxiNRje9Kf7gD/4g//Af/sOaDvDlL3/5W0M7OUqp70dCBQv8t977fx+2X1e2P4ja/AwSWnwB+OPe+1wplQI/CTyB5Cb+OPCCUupPAL+BeBEfQ/IVO9ptAwrvPVkmgi79fp+XXnqJe+65h/F4vGuQGJ8/AUCRT9HW4nSEsiXaVoDg8VEStASCQEpVdQi5CeVUXaFQSgcab1DWLsuQ8IoIfcv4WvAFTGMODIKGpY4MOhKegbXymVbqSzUYOBHLFW9BOipdafFO7qg1GDhPMS0kjp8Thikz6X+ogAMQsRogac2qB6BCaVXKkTMwQDzsWEIrEA+mpjlDXY4FiNvxLKSoch/McgqutERJVCc15vdJOrOyYJXABIiaiXg0pYjjRO1GHVZU5yQ6mYnkJ5wj7jZmVZhKyj+JMM0GAjY2eAzyBnSrWU9SU43mXNJSAKlOWoIQrWI5V99dwX7o91znitudaa1ZXFxkcXGRe+65h89//vMsLS2xvr7OiRMnapn+5eVlOp0O4/F4R+/5e7/3e/lLf+kvVX9WIPEIomL1KHAY+FWlVCURfiPZ/h8F/t/e+59RSv19BGT+Xvi94b2/Xyn13cDfBr4vPPcXgFY41q4Us24bUFRu5KlTp7h8+TKPP/44rVaLkydP1pTcG9ngoggN26JAhQoAUUI8HQBehvt6h4tTlLWoUqoT1bTs+th5FtoxNEQalEVh8BVZyxjhPlhXb1MVwNRl1TC7IjICBpVKti0FSEJzkbcOWwTPYm7he+fxWYlJZgABIoentCJpJfX2SmsybsjdvfYYCos2qq7GiBKWp2I46kgWhC2CZmT4HHVk6g7VpC139hpI8BDk69763YmGBEjolHYabwEJpUTBqvqsRRBXnohCRcJbS9Jp1omSGkiqfVRFe4eo1ZwdKw7AFbyKqpRpOu369VXuCKNRrbb8j6KEdmcGGCCeZRKmsXdXUIO1dwQS1zPvPaurq3V+I8/zeijQX/trf40zZ87w4z/+43zTN30Tjz766K5ycsG+HfgZ730GnFRKvY5I9sN1ZPuVUi8Bv5fZYv+nwA8iYPDt4THAvwT+LgJCvx9Jz4y895u7PbHbGno899xzpGnKU089VcdwNxu8A7Bx+SJl6OTUzqN1RJo2cIM1yriBdiU6XAi6mKK8xScpqsjx1aDdSpOycjtTyVEQtCNUYOjVyUY7QaepJEeDBoJzuSQ7G+ksHLFOBvgoFe62spBFi0JoxjgpUXrnpJlMQ9yMa+Co2tCrhVhtt7lI5m8Dg6BfUYFEJaWndZXQlMarSnhXpn5VSX1pkTepmZVcr7GqImEr1axgdYlZQdptzBZd9byqOA9V63dU5zQqKX6lFFFbQEKYlrNKiJQ2FVhL0mtTJUukXVzXf5tmU7QmtEa3ZiChk2QGBo2WgIS1Mlqw2q6UhJ3J9sRj+XXfdd3r7p3YtTe+JEk4cOAABw4c4Od//uf5+Mc/TqfT4Ud/9Ef5iZ/4iet61H/37/5dfvInf5Inn3ySn/iJn1jy3m8g8vz/eW63s2EbXF+2fwXY9N6X19m/lvoPknp94I8Afyw8Vyqlfgn4Ue/99v6I69htBYpqFuO8GWN2zBJHaRM/HQqV1luKQKgyNseZGO0sOIszMSp4F8QJOpPhPD5tBFAISczQFu6TNGx3YEUfQTuLThviiZQFLoQTOhHPolpgdhomeLWqWZtK1K+sw6QxBmpRlUo8t6r1e+eCxqYsznnV6qo3xCRR7RnMwCBMCjdaSrMeklY4ZqhpVrqTOjZSQlXU6k4GXW8v83JbaCC6lxaFIu1en1UYN+V/2cISJTMmpChWCWckbktYsC03oRQmvNblMp9UPtTQ7RnyLabTEoBBoZIZiUo3GhKOlJao15sBlVLi8YXQg2YrTExX0O5VDtNMuSpK8B3xIt4NgKjsZh6C9x6tNT/7sz/LxYsXefzxx7c9/3f+zt/hz/7ZP8sP/MAPoJTiB37gBwD+J+C/fpfOVXlxVRMk9PhB4NeA48BfREKX79vpOLcVKJIkeUs7eBRFlGV5Q/m6pf0HgVn44UYbABgb5NedxSkNcRNlS5SOMMVEsvlRqK9bkTbTeajyRCaUNZEKSBZme8YRWFmcfhpCjDiWkmMIMXyW1QlQEHfaZoGIlYY7eHiP1ezPqBFTTcIqM7kjVsN8q+12LvRwThKCxUS0NpNWUocdIPkFk0RhdkcVjkgiQhtdz/SwWRkSlya8PyMK3sqLZ1AxUl2Y+BUbSTaGfyVhW/jIGkkNWmknrZ+oGttMEhM159q06yqJku1IyJQudMJzSkqU4bHkHaQpTzer8IK5Zi4w3W4dthCH6kdVqqlAIorkcVUmws84NC5HZRPKb/jj173W3itTSvGrv/qru9r3T/2pP8UP/dAPVeHFzeT5r7d9DVhUSkXBq5jfvzrWOaVUhPAnvui9/3fh+ddDCLMjSMBtBorrIW3lUexk3YPH2Dz1CkQpSTGaK4nOAEMpKf05k6C0FYDAC6fCI8zNwLFQkZfp10rh4wRiH8KRkJtotMCVwruwFu8ylA+luiSucxEuc3MTvFUIR6Yoo4la28GgnGTE10z7LsJ0sLidzno+wsyLqBHXFHGg5mkoozGh8mIzEbbVUSAxxSYM4PGkvUaIO4TaXEwyokYUtCcDSNQA5GswkOpKVBORTCrzNFCKdKE1+z7rJKYM6wEBp7iR1jkM00xFHUwpkoXOXG5jFnroABK+KIl6XfEeAkjUIwObkpz0WSaDiGtih5lVMqIY35TQReVTAQ1r8cOBTD03BjbWiH75xyi/5U/veM29XduNXP/N7MKFCxw6JFqcP/dzPwfwfHjqF4CfVkr9v5Bk5gPAZ5FP9S2y/d57r5T6deC7kMrHJ4GfnzvWJ5FQ5rvCcQql1LcCzyBr//ewyzkh7zqFe7dAMbh4BpO2cKMNCgw6ilDFFHSEsXkoa2qUL2uh3OrW6CPh9nti8ToKD95KTR3AOAENFDQadYsxLnSXaoVqNvClFdKQc9jJRBZssxkk2pRMClMQdVozMFBagENr4nZzu7ehIGmHzHtQZ7JZgTZmRq4KuQmQmL3iX5TTHBNXi37G1bBZQWMxJOuq3ERIEKa9a+60YR+TRMgE8xzTSDDX6b8zaRySklUOYxZ6mGYqcvoo0sWwUIGq0yxqJJhWU4A1zzEtCU+qvIPNMpTSmF6v9mB0aB33HlQ75C3KArWwNHNzTDTTjmi2ZXuRy1tMGyhbCukuNBS6i+fEQ7SW6N/9GCwdoPyaP7zjtXcr5oJ3diPL83xH1vFf+St/hWeeeQalVDVJ7HsBvPcvKKV+FpktWgJ/zntvAW4i2/9XgZ9RSv0PwJeAfxy2/2PgfwVeA9YRcPkQ8N+HY/SAXwL+ym7et9oB/W4OjddYNU183l555RX27dvHysrKdV+zcfkiZSZhgLaiPhX5Arws5iTkEMpsQuzLsMDDUN3A1KQqh9pCLt6wD4DOpuBmgra1buK0kshTQSZNAun5tvQqZ+GybNunUZVf3TQPd81qu6/DFO9mpKv5nIV3vk6CFiMhgskTsr0YT6WSksxfbGGeqd++XUYVyomZoEVZZsX2sqhSdeWm6q/YZt7XuRWbFaHqQB1iRI20HqAcNZv1h1CFJBUYAPg8lxJmZYFNCaCb4qnY6RTT7dTnR6td9+lQgQEItT6AqW1KqbEukysFeSbU/fAeilMnMK0uKjTzqTiGVgeSlPJ3376ZOWVZ8uyzz/LRj370us+vr6/zyU9+kk996lO3cthdl0XeqSmlughIrHnvpzvtX9kdEXrUyUxtiFwOyhClHdxwnVJpSfRFMc6LzqKhwHQW8RsXRDzFu1nCCyR5GXo5pJU4Fuq3D+EIQBpuqyFsqfIYuhEuemuFCo6w/6qF4a0VUV6EOSgUbYcdycDcqNVApN1CX8hogokidCuUSyNNOZb/lS4EMpD3M3p4M51VUxS1tqc2sSRcPRSTTEqVSaiEJHE9ADnpNqlWeg2OnsBmZAb91XoMLdt2koXQocpNVI1UkCz26nDBZZl4DOE4ptXETjPhdiwu1ACjqqlceFQzVDDyDLO0VOcnaqm6OBXAAJhO8O1ZQtObiKrr0xkBSTPq470XL3M6xV48J9dAPsFHRiphqLqzOPr0T1P+rtsDFu/DPg8AlFILSBn1uxDadl8p9f/z3v+L3bz+PQk9qjGA17MqmQkSfvhpLsAx7qO0wTS6+FGf3IN2jliJ1oAdrqOiqlXYotuLIq5b5nhtQngRygJQA8eM4quEuZdJdYMkFQqws/jRWEp3zRbelugwns6OhigTYVpNGTITR7iJhDRRT+563loJR7IpoEgWurN8R+hONc0UEzpZvZfBQzqOQ4gR4b2jGE4waQUOAgbFUECucv9hppERNRNhj/qgihUUrQFMoyHeznhC1GrUgFFN70IpkqWFtwCJgpBfUJSjMVG3LSFGtVMVmjRSdLMpPJQ8r8EWpaDVguCRsLAkr/Vsyz34ZlhYeYZbXA1A4gUkKvWcgEBmtIlTBpSH0QB37gx4R9loE3uLSpoiwV9k0ueTTcElRP/pnwvx6rHfd+OLdRf2flPgVkqZEL78n4GvA/7vSE7k64G/opTS3vt/vtNx7pgcBUhC81orioKNlz+PtZ6lJMK0e6KRGacSo4LcbQbrkhRrdKCYotXsjoitJoW7GUgUuVC+W21JcmotknoeVHVHsBalUgihh+n2QjjiZ/jTaNR6GN4jxwWMboaeEocdT9BxjI5jvHfoKMY7ix1P5I6eyqnqOKIcCfA0lntzlG3hV0TtphC5vIQtUTOFlNpj8M5TjidEc+GDgIGEasnyYliDHrwXJywOQOI9bpqF/oogZxfOH+VJ9q1IbsB5KYuGxVwxJP10IqXrhaW5L19Ko6TBY/DAZDzjP3iPbXakzK01trdSh4LOxAL44XszLsdkY7zS+PEA1WrjLl0W3kQ+le8wTfHjAbrRnJPVU7PvcrSJ/vK/x334m3d1PV7P3sfDf+4Hfs17/1z4+9NKqT+MdJTuaO966BFFEXm4k96q9ft9XnjhBe677z6uXLpE59g9NAI1tjzxRRhuoFoLop0ZxdBelMdK45SVJGVZCAhYix/2Zd5Doyn7K+QCq0AlTqARzXIWeQjhkiT0kTjJsCcxKo7Eewj9JW48DmKvTdHOTGLcaAxKES/0pFnNS3u7zURhK15cqJOfPnA/TLOBDqxON5likhgdVOh1AAk/npDOLXqdptiRVHiSlUUq3Qyc0KlVHGOaAgZ2PME0GiHn6YmaTexojFKKeHlRzsUFwRglSls6gIEdjTAdCU+8c8KQnEqpWi2uzBZlPg3EqOAZNDuooELml4Pcofc4HSjjSYOyId+rmQ4p24tQz1BVGDJUXuAGW6h2G9VbwL4i4xxwDpVExM5KP1AIZ3zcCP1AQWg59AXpbIL64i9hP/oH39Y1+X7TomDmI74AfEQp9bXAm8AycDfwW7s5yFc89Lieee85c+YM586dq6ngV69e3eaZRPduTybZV397Jra7sB8Ga6hRXxJizssF1VuScKNyy6djAQ1FGGQbLrI8RzVbs94BE8FkKOpaC4tBxyJoI4yEKKa7PappVD6oeVe8AO+8nEYmLM8o5Ee8c/jxWCZihaSmThLscCQewGKvXvS6kVIORygU8dIilX6mqshWrSYqeBV+MpGkZPgsTbMpk9qBOOQIvHNCWvfhtc2mLGRPYMIigNfuAB4mE8xKdcf30i/jveQX2u0aFNCRJCXln0v4gCxcG0IMvbWBW9wnOQbvKRtdTD7BK022sB8R2fBE2QgXp+h++B67CyIE9MKXApB4tBdNzDJpEAdmpjcGNR0J8MfxLMzxvp5qrr/8v+M+/E23dF3C7mZ63EkeRSVK473/e0qpHwT+AfIBN5EKyL/azXHuqNADJKv8/PPPE8cxTz/9dP2lzOtmXvf/fOBrtv3tPvXPAiAYcYsToXH7yQSVNuTCiVOJgYtCWtRdiWq0ZNHAXHyMZNCrvIbWkqmvacQI0ITSHUjHY+WxqCKogaPkf3uHHQ4xSYJeXMSXZRjSGwhci4uAAInWut5uWq2aYu7HY3TamC3uRoobj6SDc2kpeDCEDhbQzaaECXXYEXgW1gpvAY8fDELYFe7UzZBIdB4Wl2uQEFWtkCxudeUc+huzfULI5NVsgYrH4DH5hGJVQkzvRVsEwMZNskSAJMmHeBNRph3S0VV8nAoZbqtP+dqLKKWJTWBoRgYfBwZu0oDpGJWmgUJeZVwT8TSCd6HKXFjAz/8H/Ad/766vTXj/JjMBvPc/qJT620BjJ6Gaa+1dB4ooinYNFIPBgOeee27b8J/Kdgs4/ku/AuffgHwaWsczfFGgDx2ViyQk2txoLItrq4/udiFqzvQ3yxK7vo7Zf0C8BOflzhQGxVQDaoiCyvNoIHevJBHdzm4KoyG+sKi02u5QTQ25TCszS8tywtai4lDejaKZfJu1KB/mhhiDShsowA220K0WJm3WORdVudXNVuCJeJiMAuCF8m/wGJiM5bETroUyUf0e1eqBGkhm/RNOko3eoyZDAYYKDCqtUgVu/xGqFlVP0IYAAYm0i8nHUlzq7kcSmh6Prmd/ThMJPZJySpF08EBzvIZFFLT1YBN18jWiKEYVU3yUYKMglVfRurNwQ2i2BQa1FnDIxkBLvq8yl9eoiRDlXvwNXLOLvuf65c5r7f0KFEqpu4FvQ9ibKKUKoA38j977HUlX70l5dDehx7lz5zh16hSPPfbYdT/o3QCFf+ZX4eJJSV4WpSzaKBI25flzlDrCZGNQmvi+B+SCNxHOe3yIv72VfgizKp2BvrRCBKq7KJVoYkSx1Os9+N7yzHuoNDLShgBG5W2ExKtXRsCjynfU5Vgn7EIftteL3EqpsZA5qXplNfwvBwFIvDHCNFXAeCQhyfK+WQt+ownjoSzq5X2yyOfHC8yDwXiIb3VqkGAOSMqlA7PtauZV2MpbGG1SdpaoQgevDFWIbOMGWdoD70mmfaatZQGWkLhU3uNR5CohcRmNYiDOy2gInS689qKcbj4R4Gy25OL1yOL3Dqcj8cCKUjwK58TBi2PAQunEszAxKC3kPGNR+ZT8zWdJ7n5sx+t0N8nMqqv0TjClVByavv4eQrz6NELmioBFYFdciq946FHNGd1J4Gan0AOAy6ckhCgqgChlASYJPpuiC5HIc9qQn3pT4nbvwZYk994nQjfTTO641uKGQ8zCAiSJcCrSBr6/gZ1kmEOHUd4JK7QCgzgRuri1+LaEGGq4CWkTVGPmHo8HcgcP07FxFR09JBKX9wFhtqYLYKADGHiHH26hWoGF6awoOE1HsvgX5tx/pcEFolejCRUYjAYCBsF7sM0OZjKUBOry/plXIR988AokPNH9ddziChAELnQUAAumS0fwKPlc0HLOSJUoS3okpeRJtrpVg6NICFTlbIBEZ5giw1+9DAvLuIUV9HQcLiYtINHt1V+5KqaQpLg4wZjQaOYRirdWEKc4kwgT1IZRDiYSOrgScQHlCqJiQn76heuOEJw359yOMz3usBxF1RnqgD/tvR++neN8RUOP0WjEs88+y9GjRzl69OhNqbE7AY7/lZ+QvIGJRMmqtGFK1EQ4D80Oyg/xSQM12BIqrneSnUeRn7sAgD54jEQp8eq7XUBhtwaYnsTipE2ixSW8LXDWoYZD6CwQEgLyv6vcgXO4pQOhiuLQZS5Vy7SFS4VKroeb9TngLC5tgbfo4RY0mtQTtYOil3cev7K/3l4BjIubAgZVJcCVkmNxES6VZKOZDKTysTwXYgRAsGkLm7ZReHT/Km5BwArvKNIucTbAA/nqsQBA4bvQBnBksXgh6bTPpLE08zyAqpacq5RJLIu8WW4xMgtB51Qa3hp+QnN0Fa8UdvmANJNtraFf+pJ4DblF3fcorJ2HlcOoCydQaYqPG/X/0lZYvZgY2h1c6AspbExklJTU8wkSdoWeHg3KWUw2YnLmZZrHbj5OcKeZHndS6KGU+jZEeXsT+G+UUr8MbCEq3OOgfbGjfcWYmRcvXuTEiRN88IMfpNfrveX56x3n2rGClfnP/G8hptbSYVjxHMqi7mL0+RSFMCBt0kBZR3TXceyFU+jI4KYjVLONe/MVplpLuVJpkvvvo7rQi/4WZmkRX1jcaIRZWhRXNlxsDPvYzT76+H3gSnwiDEY7zdGdNjYRr8IlTaJxH5zFLh2Q47sSdOhvcU62+0A3L6UxDBMWvXeYUR/XCNUGZ7GJLHKztYbrLNbbMRGqkInteW+VimChN6/gFlap8gVl2iGabgGQrd4t222guOMpkjZ50gUcjckm0+ZS/T+mcZfUinfWbx0St945nA6eUPCKxlGbhp/glWJNH0B5qdq0/BBV5KRmQmGk6zXJhpBNMVcvQx70Q9KGgASgLpwQTypNKDormM3LqLLAe4vqLVdXZDX0jFg5iFJc1MBqjQlekK/6YgJYmTJjcu61t0wwr+z9JqyLsDGXkRDje5F29mpKVlsp9WHv/Xing7zrHsW1A4adc7z88stkWcZTTz21a9n+G4Ue/jP/G34yDBoUoeyZNFH5JGT+NerIvfhLZ8B7tM2DilaJP/+GTLIuFardRe8/hven0AeOYc+/iT5wF/m5NyWGf+01fFnQ+tqPYQdbmIVFfFHiSy/aCsZAojFHF6DIKC9fxnTb4jp3ApMyy8RjAGzaoUxakrC0VvpcTIRSmjJto7wj2riE6y1DKlJ+ZdIinm6B9+SLB+uFWr93IFs5CiiUK2WBmghMQhELryEdXMXHCdnqPYALIsQChGXSJk+74B3paJ28vSzuuXNMkw5pIYnyfveIVHG8xQdqe6abTJX8j1bwFjwqlG9jvFegPJlPGJVtuUr1COsUY91hKVmj8Cnp4DKuu0jR6NL60qfle2y0Iehmepz0eOiQ6wGiratSJsWjukuzZGwVfkSJaGcagy5ztG5IyBh6RzyA8ZKbUhk+VwzOn6R7+J63XG/vN8KV9/675/9WcjdPw09zNyAB7wJQVKy++b8rm0wmPPvssxw4cICHH374pqHGtXY9z8T99r8OowWFXIXXQRezDHqJGijw514X7oD3FPuPk2xeRu07grt4GrP/qHgV+49hL5wCwJ5/U35fkN/myN3Y86cYt5fhy8/JwvKnSe69B72wCN7j+luoblfyI0phjhzDO4vPS/RwCxVFwiPQBmVLSiOJS1UWFI0eyluU97jEYKx4P9PVu1HehTuytMSXSYciaaG8IxmuU7Z6+KSNcpY8EYBJR+vkzUVZzM7ilJFGO+cZLB6tqxPN0TrT9lLdaJc1e6SFhLBbi3eFZG3wloAsajFVbfCedtkPoYOAwdi3aTICNGvsx1uFxtFixBY9yQVYz7Bs0jJCbx+7Ji1GLPg1AWNnyRYPkGYDWl/6dbBShdKNFJYOwtoFSewaje4sUM2tMTaHJEWlFb1cyfxZBbQWmGdnEiVQTFE0QgUrQneWsXGKnwywPpDMyoz+uROo7j663W59rb6fqh4BFP6I9/5nlVLfhYQcIyQUGSHhx67sXfcoKrt8+TKvvfbaLU0Im7drgcK9+OlQ9pJp1oTOUdVs48dDUA7KDJKmfPlFAXFKsn4OhcKffx2lNP7CCSmvrV9A2wwabXw2lhLbeCjHO/0qWutwvXnMIQEOO3XY6Tr2/CnSxz4sBYTRCL+wgCpyXGFR3R4+iSmtJ5qMUZOx6H+uHME7S5l2BCSKnDLt4LXB6Yg8bqK8ozVeJ290RTfUWfK4TSPvg4fhQrizuxKtQvu9h0HvaL1daYfXhtKnZKoJStPO15gkC+S9owIGeJQRcN8GBrbP2CwEr8IyoU0zXFtr6gDeCRjI2vRkrsHINfFesaC26LseQ9WUfUDUyrVnYoWz3jFjWmyRR02wGeiYxuASrRc+DatHUOffgLsehLULsHFRuoMLB8cfhI2LsHQQdfk0JA1clMxmM5e5JGHbcyFtNU7QWvziAezDv2vb9aWQ3uvqGJOzrwKK0eYaL730Uj3noyiKHQlXux1L8R5YgrSW/ywSdniEaJUCDQQodi71UN8r3j2rZo2eOXOGp5566m2BBFwn9Bj1Q4lLypckKfX8URNJNr7RhiLDaIi0sAmV8+ij96NaHfSxByBtoo9L8kq1pMynOsIVUO0u+uBxVLsLaYv2+jk0FtbOS6gA2POnMIePU17dZPqFL3D11HkUCjcYQLOJL3JGWzk6TXDdRcpGh3LpIFH/Mpw9SWN0lcZ4g6LRxSuFzscUJhVPAtjsHmFq2mQqJQ9CElncod/Yz9S0MeWUzDSZJItMdYt+vMpUtTDllKluM4l65KSMTbir41hPDjGhTeZTjM2Z6A4T1SFzKRtuX/jfnjV9kKlvkNuYzEvuIHMpa8USkzIl9jnjssHINsnKmMvThfBax4V8hVERkxWaxGcM84ShbTItIia5IS0HtJKcLOpQlJqofwWUonfxDfkuLpwU72vjEqwcQhUZqpGiFpZQm5flmrh6BtImPk7JW4tyXVSU/W0gEQhg3WXKr/2Ot4DE9ax59AMsHLmHbrfL008/zd13301ZlvT7fZ5//nleffXVt7CFgbcocP+Lf/EvePTRR9Fa8/nPf37bvj/8wz/M/fffj1LqlTD2T967Ur8/bHtdKfXX5rbfo5T67bD9nyulkrA9DX+/Hp6/W962z4BxEOndB/xt7/0T3vsPeu/v997vCiTgXQ49ptMpzz77LEopPvKRj9zSfMdrbd6jcC9/BqZDuSiqOn9ZSvVgOpFt+QRvhVCktBGXM8vwjRbucpDdu3h6+7nvP4q/GMKQi6fR+4/hLko4Yg7dRX72JH71CHr9olyMFWCsnccOtiiUodvrkn3+tzGH7kbFQ3AlzaV9+LJkNChIl3oY78nTBTh+iMJa/IUzNCyoRLQpy7gloUDckdmormBiuqA02pZMdItWqHKtJ4dBqSBCHNct92vmAKBFI5QI7w3WayauhUfRU5sM6THWbZQNXoX3oDxTmzJyLRSenhkwsB08Go1lUDToRFJ6v5Qt4yF4FcKZGJcJwyzGoVg160xNlzOjpQBSnoWGsCPTdoQup0Sblyl6K0wWj3L0s6GJMVwn6q4PSLhx5bRwQdIGfmG/gIctQp4ilRkik37o8yjwB+9BVXR+eEdy/Z1Qwq7mfKytrfHII48wGo1YX1/nzTffrOX6J5MJo9GIVmumEvbBD36Qf/Wv/hV/+k9vV9x68cUX+Zmf+RleeOEFGo3G7+f2SvP/KPBfKqW+BpHm/2GgA/ykUuq/ZTZ/dMN7/4XdfA7vWuixtrbGyy+/zEMPPcRrr722LW/xdqxKitov/jJqOg7zPcSDIG2JzkSegXeUaHyUYiJQSweFXxE3iLKJSP5XPR7ZRF57/oSw+C6+KeWzjYsCABsX0b6ARhtbgUp4H+aeh3EXT6PaXaa9faSTEY1mG3/pTVyYlG1ffBZz+DhsjXALCzSURvs2xdV1/L6D6LzAofDH7sdqjT57ErfvgJCN8oIYyzjuMUEuvKicMg5hwdQ3mHhx63tqiyFSytW+ZOxast1sMXQdPAqDxdIgpkQBl+0qHoXG0jND+raHUqLtMSy6dGNpab8wXZFFrjzKa5QPYJCnKOVZSgasZ11c+B+FM8QUKKVZs0tsDSM0juV2TmZj+tOU+9oXcD5lWkaozmE6/bMceOM38fsOoy6dkjBhYQk2L4s3celNafl3DtW/LCVVEK/Bi3iP8SWoCLqLtw0krmfWWqIoYnl5meVlqa5kWcbGxgY/9EM/xOnTp/me7/kevumbvolPfvKTPPzww9c9zs///M/z3d/93aRpivf+tkvzh/zEHwJOIZ2jbYRo9aeQkKMHvA78yd2879seenjvef3113njjTd44oknWFlZuSUa943MGFOHHl4F2m7SFLJOYC36OKHfWERrT6wQLsHVs4Ev4HBpU9qnWx3hGrQ66P1H5ffR+yFtoO96EADV6sjQ3FZQV3IFOk1I1s9K+BFs2Fok3ryEbncxh+8WDY0kQV1+U0AGcBfP4F58lvOvrlP82r8VIR7vsJsbWJOKN5RNKY49gG0tkvuI8eYEn2c0hldZHp2hV65jCyn9xj4n8ynaW5R3XC73MSobTMuIqUsxrkDhuJTvY1g2mJax/NiYsU25PO0xyBMaTtrqz09XmBSR/OTiGYzKlIujLuM8ImXKKE8Y5A0mZcTFrSbGFyg8Z7cWGU4N+dQxyiLGmWaUx4wyw4V1Q6QsKFgfpzT9iCPdAWPToyg06fCKfIaLx+Uz37gESQPVXYRl0SlRV88ImIMMMrYFqpzij9wv18LCfgGJpCE/89fibQYJkFD6Ws84TVMOHjzIj/3Yj3H06FH+6l/9q5RledNk/blz5zh2bJusQiW1X8vsX7N919L8yBDiFYR5+b947/9v3vv/Gvjfgb/vvf827/03eO93BRLwLngUr7zyCgBPPvlk/YFWNO4bKXHvxowxPOwu4Z2EG8pZSVoFcROP8A16Pg+03RS1ekzq7ot34a+eo+isSG5g+SBcPoNaOYy/LDT3KhypTK0exV85K78vn0G1uxTtZfTWVTn+5VMoV9IphqgoQh84hrt0BtVsoQ8cw185JwC1fhHtCop9Rzm4dpo8arL+8mUOTj5D9OTXY3HYjQ0K00QZh+5fRi8sou66h9xZ/MULqOVljHf03Ca5AZylLDwuThjZFgpHSkG/7NShwGiS0GtkNJiyUfSkNUM5Sm9IVAZKc2a8HLwKz0o64GrWQ4cQYWsaSZiA5vTWIlp5dDi6AkZ5zObIoJTnYGfMhWEL7xUROVsuJg7J0eFEiprL7YLV1oiBXWTf8A0m7f0MWofpDs5x16lP4SvPoRql0L8SekmCgNDCPtTGJXycStPXULwGtXEBaxJUnKDCwB/fFdnF2w0SQN1+P2/f9m3fxqVLlwA4efIkf+yP/TEAVldX+fZv//bbfg63akqpDvAJxCPpAv9SKfV7AO+9/9RujnHbgeLBBx98S5hxqx2k1zN9+stYCI0+Bd5EKGUhEwKP9x63cpho66p0g+Jg/YLkL9bOgStpDK/K9q012b61Bq6Qsto0kzvXpZNSRelfFo8kmFo9SnLhFCiFXTmEv3wWdfRuosunwJeweQmKTDyT6n0fOo67fBZvDPFwHW8L1psPMMk8hWlw9fmLLE0+RyfO8b/vu8Ur8lJ5MPkU8BRH7xUORVnICIEsQ+FpNh3Kjdi/9hxnFj+CU1oAQxdsZZJ4HGUxl3NRnjporrLml7BeU6iEQRbhveJQY52x7vFmf1GaQhHxWAUM85itkQDJwd6Ei4M23kOkCnIXExvx8F671MQ5T6xLPIbSeWItZDGnDPt6lkPdMZMyQcWOjdYxsJalyVmODeXGovpXAoEqxXf3oTYuospcPIfNy6j+VbA5Kg55iv5lARJvJTfl3Qw83uW5HtfaL/zCLwDibXziE5/gmWee2fE1R44c4cyZbTen2yHNfzZI8y+E/avtX48M/rFAlUA5Bnwz8KndvMfbHnpcL2F5O0IPNx1j8BJmBC4CgI0SSutRcUK0eUniW28hSqWj88Dd4l0cvAcXJYwXDgIh/Kh+rx6RUGP1CKrVRR29XwBJC2BoX6L6l4m0Z9xewl8+SxRHxHGMSpvo4w+jD9wl/QT9y/gLJ7aduzn+IG7fIUwScVd6hfvUSQDGUwdxzIg2/ld+gfZv/EsmNCRS6q8z1S3IM6K182Rxl0m0QKZa5LohvQxFzsbqI3SSgkMbX+aByedxwSdo6oxJLjmLSDlOjlfZHMdMJ5ZRptF4ImW5nC9y7qphNPY0o4LBRLM50kynJZsDhVEOrTyvnG8yGDkmk5LBxDCaeMajkjMXLINhyUIjY3Po2dyyZJOC4cgRp5p2UvKhxuts2Q5D3yGfWFrZOgD3vvaLAPjlQyg7EzfSg6tCDddGPITF/cKpSCShqQYB6G2OP3gvAGVLqmm+u/KugsTNcm15nt+U3j1v3/Zt38bP/MzPkGUZQYa/kub/HEGaP1Q1vhv4hTDE59cRzUu4vjQ/4fn/EPb/xfD6e4HzSLn0QtgvQrgUu7LbDhTvZLbHjaw4+WV0PpZ8hDaiK5E063gxMlr0M9MW7Dta32GAmvILgbxcfdFLQatz+eBsn6uzfQHUkftCnqIjIYhSNLMt0lhhrrkg/NXzUk49cBcqEpKQO/9G/XzUv4JvtNAH7yJO4zqeNtrzpj3EWXUEh6bxxV9n4dd+mug//5qcw+Yak4WjqDInuXKGadRhFC0z9Q2i/hUZ4lxMGC0d5+rSI/SiMY/kn+dAZ0gSOVJTEpsSjacXjxlmho2hYTQqGYxhNIZIO7SC189HDIaO6aRkMNaMJ57RUMBgNC7pJjmbA8dGv2Q6zrmyCZERwHnlTUu/XzCd5LRSF6gVnvsOTDlhPkBUjunlUtZcZ4UnXvpxVLsnoVz/soBCu41fOoDMWynwh++Tz2CwJt97o4XvBYWsKIH2Imq4Lvo52QDf3feuhBu7teuxMn/u536Oo0eP8lu/9Vv8gT/wB/jmb5Yq6KOPPsof/aN/lEceeQTg3xGk+YO3UEnzvwT87DXS/N8XEp8rbJfmXwnbvw+oSqovIByK/w74E8B/QBKaAA8Cl3b73m6rXD9IVvjatvLXX3+dbrfLgQMHbvVwAGQvfQY9HeDLAh0lkE8ovCKxGSrIqdXt3aWoSFHkEDdEmSppwHQkIYoLA4OUkiRi2pTOy7QpWg1pEz8ayIW4cgjWzuOXDlFePg0oyt4qzcmGjBPMJ0LiSRrCyFw9gq96EVaP4E+/KlwOwOY5084y7U4H1s4zGllaUUHp4KXBQY6nktg7Vezng+2zjHzKpXIf97bWuPC7v4d44xLgGS3cRTLeoGj2GJueJDSLDFON93MlI7OAxrHUf51B+wg2bvDmlSZeGTaGmnYkd+/zmwneQ6JL1geKlQXxAM6va7yDOPJkhSKNQXvL+pbFeUUSyVDnwiriyLO5keEcHD8aMxiBxbC6EvPw0UxaVXRKZOV7WVFrfPTkT0Oc4leOhFJnLiXNvgBJpZzlO8uyzRb4A3ejtq6G7zgkr/cfRw3WKW2JUQr7tf/F27q+dmvOOb74xS/y5JNPXvf5U6dO8f3f//384i/+4q0eevcU5bdpSqk/hQjrXkDyFF8G/qL3frCb17/rhCt4Zx5F9tJnUMVEFruJ8GWOU4bEqDCQ1st2X2kNGFg5It7F4n5ZqEsHoNGmXD6CMxHq4D2ouIE6dK/E480Oavmw/F45LMSsNEVtXhLph/5ljDa4xQMkVRy8/6jsf/R+sAXKl7Ali12tSjK6rqq4AqMczXxQey+du48zdE0mLuW+7gbew4npKo0Ehq6Jc4r7uhsAHH7p11h96VdZ/fK/kbAqn5DZGGNzGqOrTHSHAV0mNpGqRyEt9RdaD7HFIu3hJR7VL3FoMeexQ32sN1zqRyykOYvNnMEIFJ7hIOelEyWDrZzFVslgWDAaFQyHOSdPjxhsZRzoTOlv5KytZ0xHU65enmA0xBGcv1iwtVXSaTi+ZuUUKE2/7JBPCnq+D4AuMnIdU0YxfutqkKkzqOEGfmH/rP9iYRU1XK+T1Wq0ge/tk7b5KIH2Amq0ie8ug4etD719wdzd2vuJvj1vSqnHkTDla4EfQcqmfwthZ+7K7ujQozj1PLrVw2vRlnDaYNGiywDUw3y8E4/Ae8lNbASP6prfpn/l+i7S4gFYvzh7D802auUwLorZaC4R4zFGkWQDIg2sHBZacbV/2kQdk25D5UsZGzAXxqi0iT14T3DHLWr1aHjGc0mt0kwcC124b6HP4XhN9GCWelKS1V5idoAj93H3iV/j6Iu/JA1ekw22ohV0mdPdfJORa7Dle4xtSmNwCV3mxOWEDbOfU80PEpUTWsOLHFyFx+613H8oxzq5BBZblq2hIzIQa8dLr41YuzJhOhwz6E9JIpGDePbFEZtrI/YvwLg/ZDSYMuhPGIafTlvz0N2ai+YIo6kmdhMUcNHuo+f7PH7xF4gP34Nf2C+9N2XJZmsF64InGjdnmpsATrwJADXaAGXwjRa+sxy2bTI2zXdE5tut7UZY905qCAuJTYBvBb4fGHnvfxUJP/4u8B27PdZ74lFUg4pv1Yp8ih1t4rShCIpMJjIihZY0RHNgWWY4ehOLQnWUSKk0lvF487+VCn+vnZNt/csCMqMNUF48jw0BjNFohLOOxcVFkaE7fB8YjdcaNVwXAlJjOyDLLBC5oyjc9ucV4qm02uJ5XDpFty2jA0Y24bWpvI9OW9M+FoCk0Zb/i9x4a2u0eOiZf8o9L/1rAFpFH5IGpsxZGAiT9M30YbZch9boEpMiQnnPqGzwunmIuJzQGp5jaFscOhDxxP05D97l6TYd3aZjq5+hteJQL6e/PmbtypjB5oS1iwMio0gSzbPPXuLypSHZaMhqu2ChZ3AeHr43ZjG/xOY0ZWPaYDyBRXuVpeISX3PlX9feQxRFmDQlNoper4tCEY/WKYqCsizxgzXJSSmDGm/iu/ukFT8K3cbjfg0WrzWOvCdAsZvO0TvJo6g4F977H0LaWP50oHf/U+A3vff/YLfHumNDj+nZV9HNHk4ZvLNE1UrprYo6kZMxeW6wJgnKMsenzeBdtCS7Eog6dRiSthjHHQlH9h+bVUW0llzDeBOPo9CaVtYnSiJRpJ6zSe+AhCfhrqfWz9cDygBhEq4eETUpQG3MP+9h+TDsO4yKI3SjydF2EBxSMsPTIUC05MYiKIsXHUit0cN1dBXH7zuMwvP4s/+A+y//xzlhX5hmiricYFzOCf0AG2WHxdFpxrlBeccoM6zpAxg7ZWUkFZiNvMVDdxu+4YEtvuFrW3Tamkw1MEZzYNkw7vcZDUZs9Yecfe0Mg6ub7FttSch0doq18Ht/t9Cdnx0eZzjyHCrk2OfKA/zuyS8DHn9IqhRqKGEVnQX0ZEsGIGlD3FvE9/YFSrllI13AWosfroMyuEYb3wn9QuM+5ZN/6LokqHfD3m8K3EqpB5VSTyul7gX+CfAtSIL0XwD/860c644NPYp8SjncBMI4Pa3FaxisUesmLR5AmUQqGFGMCheQCncauuF3b0XowEArv0HuZv9deKAwCba7D9VsoeIUNs7LAhxtSNcpCGcCAmB0IG6g+perZ2HjMmrlEGpfAIykQTTpY7yAm+pfEfd632E6qaUTPAsAdfAu+nFbxhA2hEnqAbf/ePgslIQ+IHmbtIkervPAm/+Gp6/+m1qct5tdYVIYjM3YN3mTS/oQ61mDbJzTc336ZZt+0eKiPsqoiEV4RileHB2hnzX45gc3eeSBJh//xFFKBw7N/tWU6cYmcayJk4jzb15hsrFJu5Nw94P7GQ5LhmNPgykJOWfy/Ywmnu9u/3I9cFiNN/ELq5JrMEbyDiCVrAPHQUGcj1Bxim/3WOjJOEONYy3qUJYlbtTHthbqr+5OAYo7zaMA/iBSQfnriGBNE/hVZGLY/zrXW7KjvSdt5rfKoxiceJayLDFApCSLrrz0Reg4RbfCtLAtSSz6wZroTQzWUXi5++BhOpTFOxnI33FK5Kwspv6VuvkIpAZOWaIW99MYSZ2fpQMSnizsh6vnUBoaNswuXTpYg49aOQSbl6UXYRjCGJh7/jB68zLeFpT9K9LxunRQWprTJtNhybHumGai6Q8G9LpdGMpA5mjcF/hRCr98EDYuoEYb2NYihsBBWL8geQ3g0c3/iB6sgYdfPvAnWcgvQZwyzg2plyrNC1uH0cpxrznFSXcchyb1EzKf0jLy/s5xmKvjmA/EJzj0mOL1Rx5CK8e5N9dYXJyFVHmp+MAHj3LMn+YKq1wdJTTVlLtbV/EerqoDqLF4D/7A8VnlIm7MFMdNNBMf7q6gNi7WM1bUdCBDlmzJUiOmjHsw2mA4HPKSX2Xp9dfJ8/wd9xLtxt6H6lY/DfwnRN0qDj9NJIm5CFzd7YHeE6C4lSFAw+GQ/qSglyhUFGNLJ6PtlJQ4UVE9PhC8ZMAt6O6KDABqr8rvMATIpy0ph6YtaC9SrJckC6tz7MzLYdjtgDiJUUXQ8ljYLyBRWZxSLh7EbF4UIBhvSoZ+39F6F7VyCPpXZdr5aEOqIavH6otYHbqXaO2CVGbHm5R5hlKa5MB+4sEVlFcsxXNu+cohWDsbRvhp9PCqeBHOEY3XcYgup4oTmbU52qgHAvnlg3zLlX8E3vGZ1T8KwFJxiXPlAVKVgXN8aXQcg+WBRBinrxV3YQP/RBnQeE7nB7g6SljtZazaC3z9t3xY+B4q557mZU5O9gEFb45XwFuaWmjfb45XON7p8z37/j0MHdR+IKitK/XMFDWWaohv92CyBc0eaIVrdqDRkcqHs7h9R2HUlxDUGDof/SY+ai0bGxtcuHCBL37xizQaDZaXl1lZWaFZzWa5jbaT5zIcDt8yZuIrbA94739TKfXB8PcGM8Ga7Cs2zfxGttvQ49KlS+jBFdqtFpRTiYuiFG1zLEommutIVPY7SzBcRzW7UC2s65jqLMHWVVRnWcpx+JknsrCK3bjEOGrR9RmKMKdDIRetLSWnMGfOROiVwLAtTsO4H6aIzST91AEJE/zlU/jRZj2PFJB8AwmRF5ZpvrAq2XJlmDQW6RYjlFGwEDgnoZpT3ZVZPihByvoFdJzAVERv3eox1OYlWWQ9kYtXsdyxv67/i+A9v55+KwAr5Xk8MEQEbE/l+5m4hHaUscoVXhodwWhH4kcUgdY9HFqGfh+Jyjmor3LR7uOzl/ZjlOeRhcu8sLkP6w0tnXH/giz+P9j5j3i6YWJXgpoOJP+weVGAodGRMAwnnInhutCwo+BpTGUQUC3kG7bRlhDTGMO+fftI05Snn36a8XjM+vo6r776KlmWsbi4yMrKCouLizf1BHZru/Eo7qQcBfCHlFJfQghYDyMU7upC3aeUetp7f+GGr56zd0WP4i3/ZIfQw3vPq6++ynA45N6VtgifRgnWFjI/0uZopShVROSdCNMMQ3hQgUTVWjzXYvyWcwOGKmUZh2svUq5fxGgjrv5WJrmMrTVI2/K4yOXCLKYSX8+/t601SYourAoBKGkIuMg7wm+tCUPUeckEzXc2LgYQsGfQ2YAkbZI4J3M9hzm+LCi3rqKrO9jyQdTGhZAr2RSBnjiV42ycl5mnWuOXD8HmJfR0C9cQ4Ra3sIrqX0Ep+Ibm56EJ/27zo5zOhOG4ymXeHC0y8TFeWy6XB2jHUw7qK1y0+7i8ZWjpIcd7mzzbP4hRnqHqoShoBZLXZ071MCrjQ4fHnB91eL3f468/9QXsBsRTERjyoWFLjTYl7AD5bKMYlzQEFDrLsHUFX7FmR5vyHloLMB2h2gsw6uPuf+q632+r1aLVanH06FGstfT7fdbW1jhx4gRxHLOyslJ7G7ciw1jZbpKZd1Lo4b3/y+Hh/6naNqeZ2UI8jF3Zu+JRXKubebPQI89znn32WRYXF/nAEVGJLsYDDBa0wbjQt2ELcgwRDt3sbvMmVGsBc//12XLz5n/r5wBw3rHZ77NoDHphFbauCdV6KzBYl4VehTTOYcYb+PmZDguBTtxoyeMrZ6SE6gG8hC8AQ3k9k/7stYOrFCbGKEWbDLSWi9AYWD5EvHER8Ax0k3Jjg64ylL1VGpNNucNWnk4SKj2TvoQdcQIedFaBVhhvWBaoSR/XXOBbkl+nNCW/MPlG3hwug9bcq6Ud/9nxAbwpeN33QBU0jcWj+U+nFjiwlHG4tcVzFzpYB+1owgcO5gyNTOx67VIKPuOBlSFMh4yjFj07luli9cUBbklKwVLBUTJcerQpQKsNPhuj0hbVOAHfWkCN+/gKLK6xGyXQ5zUjJpMJ6+vrvP7660ynUxYWFmpv42ZzOubNWntTMeg7LUehlPozSJjRDz9biGjNAOFU7Dqx856EHjdS0K5kxR544AH279/PlTMnRTBGGxQQpU38uI9ptPCjPkopyrhN8/iH3tZ5qI99B8//xm8Qm5jHn3wc02rhn/uUPNlbeesLKpAAWFjFD9awRYGeDPBaOiy3eTANEVeRCz7EsoHJKaSu8wIkk74A58J+KQsON8Ji35oda+kg9C/RNQ46S/itNXLn2FQNFqMpdrSBT7tEeDn25iVhbS4FANm6AklDPBKlhC7dv4weSt/EKGrzh9u/hm45fnrrW/CkvLGW0tIZh5tbfOlcF6MsDTNFaY0mYrg15dWthIbOObY44cxWi0+/oDG65CNHJbdzZrTAJ584K5cj4CJRz2Yqw5zxkmSm0ZGBw83ujL/sPXb5iIBCNpZhTUkD8nENFu46o/92c703m02OHDnCkSNHcM7V3sbJkyeJooiVlRWWl5dpt9s39DastTQaNyYz3mmEK6QJbD8i178099MDlpVSd+0WLN4ToLjeB3/27FnOnDnDRz7yEVqtFhuXLwowTC1xkuKnszJm44hUcc6/8QadToe3I11ahTdFUfDxj3+8vouoD33D9v2e+/W3vjjoGyiQu2QkHap+OgSlUL19hPEY+N4qarwpIrDToSg/V6502iRLe+jBVeIkTNquQqfF/VIlqQBmtCGJWu/FW4gjca0pgAbKOfRkk8I6psMB7ThBK2A6gEZXXouHMKtDKSWAsnUFqyOUlZwPZcF/tf/TYAt+fPi1oBSvXmzRNhnHFsac2Wpx8UpBNx5x9Bh84USC0Z5hX6PUhE4MKMXLF1MeOpjxd57+FB55vx0KKSm3l4RVCbiVI+I9jDdFMh8EFHQYPxhAgdEGNkrRzV4NoL71Vm/i7ZjWmqWlpVq/Ncsy1tbWePPNNxmNRvR6vRo45r2N3TAz7yBhXbz3t8SVuJm9J6HHvDnneOmllyjLkqeeeuqGbl/v7kfesu3aGSG7taIoePbZZ+n1ejSbzZu6mmqu+7D2NmCWE6mscv03LuInQ8hGMsBHXfv8BchE39Nay3Q6YaHZEjn5CgwXApcgDsBQbw+hzbgvuY7psN6uAfqXiZsJmAZ+OmDDdOgWE6JyXVS7F1dhcJWK8eW9F5AAeomGUuH331WXLP/Eh4Ug9dd/9YMca/fxxIwGGZ3I4ZXiU1+cYnTGU3dnfO5UirXQTUsePa5AG/7M469AGf5XZ0lAqdGVSaRhtigA7UX8cB1fJV1D5cMtHZ6BQpTgq6QmQD6GB772Ld/X7SiLpmnK4cOHOXz4MM45BoMBa2trnD59Gq11XUkpy/J9laO4nfaeMDMrm06nfO5zn6PdbvPYY4/VC3bj8qzPYvmu++kePHbd178d4tZoNOJzn/scR44c4YEHHrilJJb60Degvu476799Z5lt1+VwAx+n+O6yXNhpU6T+KxtvSjcq4LVhErfp9cJdsQISrWYAAMI8lTe7/WQqMDFzX1mcAorYZiLwuriEXjoAUUwZJWxsbFIqgzMJfjrADjfQSmGWDwodmkDz6u2TZG0uE75/+OOf4c8+8Yp4Q95z98KAUX9IN7W0opIXzhlaUcmHD8oCf+EUdWXCN9oCmuMtSjX3HkyMa3ZweeChKI0v5LHH4+a+l3lv0uZTKZk2rz9Nznt/W8lWWmsWFha49957efLJJ/ngBz9Io9Hg9OnTXLp0iVOnTnHp0qXrTq3brQL3m2++SbPZ5PHHH+fxxx8nCOUCoJR6Qin1XFDU/p9D8hGl1LJS6leUUq+F30thuwr7va6UelYp9dG5Y30y7P+aUuqTvAN7z+Z6lGXJF77wBR5++OE6wVTZ0v6DuzqG1vqWekauXLnCq6++yoc+9KFdjS28kdXhyXOfokVO9bF5kFKdQsqY7SXoXwrDecVsa4nBYIueymlHWu6MlUWBA+N9neEHxLMoCwEQV1Jzs5NUKizTUb3QWdgXujDFU9D5GJIGsfcsttv48SZD3aCRD4nSlNy0SKxUU3yjI0cebQbQmet37q7w5z76MsoW/D8/+yhQcO+SANpvv6ooLYw2HR/6gJzH9379WXDg24vS1akVQ9Whh8NPBnLc1oL0aFT5ChCwMDEuSiGfYpo9/LiPTTvoOJ2B6NG3epjw7rMykyTh4MGDHDx4kOeee479+/czHo85e/YsQJ0w7fV6TCaTbfyNGylwA9x3333zSlh/Zu6pv4cI4P428G+B3w/8MlLi/DXv/Y8ECf+/huhTfAsievMA8DXh9V+jlFoG/ibwJHKpfiGoee+60jFv77pH4b3nzTffJM9zHn/88beAxK3YvMDuTv/z5MmTvPnmmzz11FPbQEIptatjXPe4D389z8THoLsyc3kVMJ5LQsYNiBJ8NsbpiP5Wn27khdPQXREdhbnQx3dX8L19eBPhq94UwC8dlO06wifNbdtrq+jP9f8chWPKZ+yLESglLnNb5P4jXzAYbFF4hbUlNixEH0q2fh6wAKc1f/GbrvKP/5s+oHjupKeVOJ64S7yB516d8v1/WOjftiWfszcRKE0z1rhWD681RWv2HTilcb1V8RIqjkRDXHaXjbdxUoAbggQIULydUufbMe89CwsL3HPPPTzxxBM89thjtFotzp8/z7d+67eytbXFT/3UT9X6mQ8//DAPPvjgro+vlDoE9Lz3/zkkGX8S+MPh6W9HmrkIv+e3/6QX+8+IXN4hRObuV7z36wEcfgUBnbdl7wpQVF9cWZY8++yzjMdjFhYWdj1n9Ea2m9DDWstzzz3HZDLhiSeeeIug740qMLux6rXuAx/DfeBj0FmivgcHEhAA3WWsiXDAQjNFKw1V/0kSFnVwu2sLd3Q/73FMBrPtcxUR31vBRRFuft8KHAKz0vdWAE1hEnq9Hlpp1OIBjDH0EiUdvc0FnHVYbdgaDJgmbbzW2FDOrBZ89X/++h9c4/6DBfcfELf7/iOKf/a9Y8iGoXsXfD4VAlgogSqok5a2yAQQlcYWMkTbKU3RmIGIReE6kjx2RVYDyI1spwTj7bRreRRxHNfjMX/pl36JVqvFhQsX+L7v+74dj3Xy5Ek+8pGP8IlPfAKlVDWR6Aiirl3ZvNL2gTly1EXgwNxrrqfafaPtb8vetdBjNBrx7LPPcuzYMY4ePcqXvvSld6zEvdMin06nPPPMMxw5cuRaKfRdH2Mny7KMs2fPsrq6SuPBr5ONr/62/A5Jucl0irEW01tFTfpYYrZdyp1l3HBD7pzFFF2pc3WXccN1iOIZgodGNxeqIBrEdY9SwOMmA0KhVkqJZSbDj8oCiyKKDMrOTbbvLOG3ruLaXdI4xdsG2IJWHEE+pkDjixJthxjvpY1/tImbbKGAv/UnWzDa5Af/Wbh0VAjBuvvmPgOFc9LMRpWTaHTrJK1f2A/T4TbvwZYFWgsL0xY5ptGR97mDvZcexfUIV9cqcP/UT/0UIHM7bqTAfejQIU6fPs3Kygpf+MIXePLJJ39aKfXobs/De++VUu88i3sL9q4AxZUrV3jppZf44Ac/yMKCJO9uhxL3zY6xsbHBiy++uONs07cLFNZanHN89KMf5erVq7zwwgtYa1lZWWH14MN0L74EwEgl2DynF4vSi4sSKHJsMUUX01AGRPITrUUYbeC9RVULrQKAYrrd3ZvbrmAOQDbBzAHRwgHs1lXpB1nYJxWowVoQ2g8Wb9f7dMuHA2MyJuqu4JyF0SZl3GCwsUEcx7SUR9VeC/zN/2OB6naBBD/cwJU5Jk5rzyLPMjIf0VVg0xbae/BQqqg+D6sMqr0oXse0Cpv2hZmyoBodzIF7bvq9vFedoyChx7Wg9HYUuNM0rUV4n3jiCYA3gA8gqtlH53adV9q+pJQ65L2/EEKLqhGpUtq+9jXngG+4Zvundjy5G9i78gk3Gg2eeuqpGiTg9ihx3wgozp49yyuvvMJHP/rRHWeb3ipQeO9rkFBK0W63OX78OE888QQf+chHaLfbnDp1it+6avmPgybOWrqxgvkLamEVOkvYKMUm1zQrtZdwUVq74tU2H6XYKMYWmdx5q321wUZzXlnt1kt/z3A4BA+q0Zpd1FGCT1vYYoqfzFUU5u/Y7UV8KKNqbVBxikpSlhaXaGqPV5CNh2z1+5JjSFsSSmRD4YPMWRE3UN7RbcSoKEYhszC8ibBJm6Io8Ulb8ieheuBgW5XEzvXH7PT9vFdAAdfnBIF4s7ttRLty5Up9HZ84cQIkEXkihBZbSqmvDdWO7+H6StufvGb794Tqx9cC/XCcfw98k1JqKVRIvilse1v2rnzCvV7vLSHGrXSQ3siuXeQVJ+Pq1as89dRTu/qibgUovPeSkwggce1FEscxBw8e5IEHHsAYw8GDB7nYOcZmAf1SMZlMt9f5w53cziU/fTauex/sfGkV6lKpVFcWZZuJwcTYIt8GIFYZSh3J1PVWR5KL84stDPF1SuO6+6AlwFAEEpOfDEHr7YAF2DKXhbh4iCiOaScRHtgqoCwKrFPkSU+8hemY0lomzhDFkqNxITdj8ykKhW60UQp8kUmLKgibVRvKJEwEC0ndaAdvAt5bj+JmdisK3L/5m7/JY489xuOPP853fdd3AfwZ731F1Pm/Av8IGff3BlLxANG6/Eal1GvA7wt/g1RGToT9/2F4PeF4fxuR//8c8N/P/Y9btvesPHq7Q488z/nyl7/MysoKDz300K7j1N0CReVJVO7mjY4/GAx4/vnneeihh+a8mQ8wHo/h5Jew1jLc3KQTa7mgWwu40RYqmgsXQkXAjvooc00+o72IHQ9QRYEJd27VWsCP+3iUPPaO0iu0NqRaAw7VWZEyYzau7wZex+A8rsgxcTLnjeSS++jth8kW5XQs5xBYkVW4oJo93HgL2+yxEMW4bIwvC6ZZRlmWdBNDlvZoJwmuFAVuA6hmBzseUiRtEiXyPqWOMc0OZGMZbhTOMS9LYmOk3LwLu1OA4nrqVt/xHd/Bd3zHW2Upv/M7v5Pv/M7vnN9Uy3Z77z8PfPDa13jv14D/w3W2e+DPXe+cvPc/Dvz47t7Bze1drXrM2+0EisFgwOc//3mOHz/Ovffee0vJrN2UWHcLEleuXOGFF17gsccee0vI02q1aD36caKFlVqlaWgVm5ubWGVwzlOWBYV5axhRZrOKiM2ntU5kmc/kA1RrAWsSiiKn3+9jjMF0Fredg2ot4JWhaM5CwLoMGsIOFYhMrtLra/bwSpM15DVOx1LerLzBa0qXLm3RaKToIHyslWKaZRRFSWEaZHkhoZCZo0LrGJQisw7daOMwTJIFTPAkCmvRi4coioI8z+vQ73r2XgHFTgzQO7DP47bae+ZRvF2B3XnTWjOdTnnuued47LHH3hZddicexXw+4kYXoPee06dPc/XqVZ544ombln3N8cewp55Fa02v08NmE7z3TLzB4InwZHlO5AOxqtXDTkc4E9XCAdVitpNhvb0sMryOKMuCdqtZE6XKMOekhp8KZMpim6dS6hhT8R50BM7PyFbRNZWp7mqoUswArKiOl7YoR1s0GwkGcO2edHlamJoEXWZMnUW5Eqdi8kK8B99ZlmnybAeRCiySJNmWH6q+m+p7qb6b9woodqqu3IEyeLfV3tPQI8uynXe8gVUkqizL+MQnPvG2ORk3Cj12ykdU5pzj5ZdfxnvPRz7ykV1dpOb4YwDYMy8ACt3q0UYSkC5uwmSAc55B4Uj8mCQQsgprr6l8CIuzKEu8c2zljl5vEZtPMbWsXIxC9jGhLKqaXex4QBk1SUAmtI+HFKUljgQ+bNqS8l85y2sUQY6wslzHxC3p3SgmQ3LTZNrfotls4lxZT34vUaATGmkKaUo+HeOSNnmeEykFGMrJhFjBNC/ri3BaOhqRprM6EwuqypHOudrLs9bWj3eaGn67bDcNYb+TgeJ9EXqUZckzzzyDc45ms/mOiFvXCz12CxJFUfDMM8/QarV45JFHbvlOZo69tVRehQw2btLq9IiNNL5tTktKr8l1KguiSjI2u1jnsNaxsLCA0QaUopj/bJuyYHOd4isimIlr78Jmk7qXpCjldToQm3KT4NtL6EYH62EaNWfPK8007I+OKDy02i2MQkKJ8JzSBpu0mFpPUeSgNFYZ2u022kSUcQuFYpzlWDRbzsxCnxuY1po4jkmShCRJiGMRXF5fXyeKIvI8F+Hdd8CRuZntRlj3d3Lo8Z5lgd5ueXQ8HvO5z32OAwcO8OCDD77ju8e1HsW15c8bHX88HvPFL36Ro0ePcvfdd7/t80jufwKYlTMByjyHKJFqgI6Iu4ssLS6CNjhgMs0oi5LMG0bDIVbH+LSNVpqyyOuxivl8o1KzGxbv9oWTh8XsW0uoRhvrfQ0GTkegFFNb6WZGEMVk1oq+Z+CAlGVJWRZEUYSrKhehulGBhZlX9AoVl2k4F6UUxCnNZlu0QOMmeZYzGE144/wVzp07d1Pvswo93njjDRqNBkePHq0bDK21FEVBURQ3zW3cqr3f1K1ut72nocet5ijW1tZ4+eWXtxG33qnNA8Vuk5abm5u89NJLPProo++ouayy+MgHsG8+i5qjJ+sqkTedYEtHGmmU1sTNDn46IlcNpqOhxOStJhrIQmigw3zTYjKkjBukBK8hLOxpXhIjBCY/HZLpdJbDMLEM2qmsvSyViJA4NWmrLtv61oKci3PEUQSNNjYbM1UxCWDSJtl0ui1cmaqEFIiSBkXISURJSpkLEOhmD53n6LRNp6NYPXiIq1ev8txzz+GcY3l5mdXVVXohIQwSBrz44os0Gg3uu+8+lFLbQpT5n+q71UHK8O3mM95vw39ut92R5dEqWXjx4kWeeOKJm6oK3apVmhZVfFttu5FduHChFti5nefRuPsxsosn3rJdEnt+W+xO2sJnGWm7QzOJZZoWBl9OyaMGbjggTRJ0SApm1slrmwuST5iO8WFgkdUxOMvUeiI7y0dMS7vtYihURFy9Bk2pY8hzRpOcVrPBJO7SBKyKmVfYBs04WgjPRdRT5cNxMtOhan2bEtEA4iShyOVcOp0OnU6Hu+++m6IoWF9f58yZMwwGA7rdLisrK1y6dKluzrrWrk10zoeVzrk6p2GMuSXQ2ClHMR6P31HD451u75pwzbW2W6Co7hbee5566qnbntFWStUT12/mRXjveeONNxgOh3z0ox/dta7irVh68N5tYFFpHOi0xTTLsVqTOscky8KFrZgWFoPQgKcmQjmHSdv4ckLhHGPvacWazIhnEd40UwuN6jpvL0E2ETBoNDFAnk0pw93fpC2y6YTCQssA2lBgsNbVUnHz0GBNg0kBkS8FiIFJIRwKq1PGBUSU6DnPxWJAecY5tBIBi8Xl7V5j1XR14MABvPf0+31eeOGFbQt+3759N5Svq66da72NKhlaXY+78Ta+2nMU75pHca3K1W7Ko1mW8cwzz3DgwAGOHz9+3S+/Km++HQDx3pMkCa+//jqANHZdx0uw1vLCCy/QaDT48Ic//K5m1dOD9+Iuna7/1oFopIzBO8ewsCRRRBwGM0+yklJrWmEqmWm2cdkEGzVIGk06IUbHe7aygsSXaK3Ae6ZW1V+4Tpvk08msBKuNeBsIYOnQ/Tq2oK1lUljazYYMYW50IM+YWAGDKEko85wCTZy2iKH2ECpvofCGOG1CUTDO5XUmbuOK3YWjzjlOnDjBXXfdxbFjx8iyjKtXr/LGG28wHo9ZXFxk3759LC8v33BBV95GFEXbvI0KMK5Xfq1sNzmKO0kG73bbHRN6VEK7Dz30ECsr1xG6nTvO2wGK6qJYXl7mscce29bYtW/f/7+9Nw+To7rOuH+3uquX6Z590zLSaBkJSWhFxsiyLYjABgu0AAZEZLARJJg4BofgOAZ/No7BOHgjeRzA3xewcR4TO5IQGAQEghdss1rWarQgNJJmRprp2af36qq63x/VVbNolh7N0lr6/Ufq6e6q21V133vOuee8p4zy8nKCwaCjCj5x4kSqqqqGPvAowF85FYBU/Qe9xhtJJMn3eUkItXtCu1wgJTFDOJFoe9LHdEGe24VpGJZ4bTKB0HUiusDQrVqEpMgjT0pSKR1QiOmQl34K3B4vcS1pPRS+IG4p0RJxkJKCwiKMlEZcevDbn01oJPGTh0UW8UTKGWfKFCSknwAWWcQSVpzEo6pEEzpx6Sc/fd6YBlMmDByD0nWdXbt2MWHCBCZPtiqlvV5vL7Hcjo4Ompub+eCDD/B6vZSVlVFWVjZgWn9Pa0NV1QG3X10ul2OFnmFdwkYV40YUg6VOHz9+nKNHjzpCu0MdxzCMYbkCfYOWeXl5TJ06lalTp5JKpWhpaaG2tpZwOEwqlWLatGlZ6fhUUDWTSPNx4loKwzApKCgkZYCQJjHd6r8J4PL6iCUMBG4CQEpLIRSrBiOmi25SATRXHgV5KhJIJjUMKeiKG6joGC4PLimJpnokaAFxPPilJBKN4nKrpNQSAkI67kI0KQh4rWIsU1oxlaRmgBBENQh40vdJuogmwSWs9yJJCHrTpr7pAkxU1Z0mrf6RSqXYtWsXkydPZuLEif1+xta1tGMEsViMlpYW9u3bRyqVoqSkhLKyMgoLCwdcYPqLbfTcNdE0zXmG+ztGzvU4RfR1Pfoz321l7FgsNqjQbk8MNx9jqKClqqpMnDgRVVV5//33qampIRwO8/bbbxMMBikvL6esrGxMYhT9oTWWwqeY+PIsvztlmKheH4aWJCUVfN50vYfLhZCSWMpq/SS8ebiAREJziMJIZ1xGUwoB1XrAfZ48UpqGyzTRpSSW1PB4/cRlHoFUyiGDzpiJW1j1I6aEaFLgFra7kCKpdU/umCbSLkgALZUinJCoCng8brT059weP4amE0li5V0AkaRC0GuRRX+w81amTp1KZWVlv5/pDz0XAl3XaWtr48SJE+zfv59AIOBYGwNpo/SNbXR1ddHY2Mi8efMGjG2cbgrco41xsyj6oqcydlpgNKPvZUoUmSZRAdTV1dHU1NRLEUtKSTgcJhQKcfToUVRVpby8fMC4xkjRs51A4cRK+o7W5fGSSJgYmkLAY61ydmwgiYozIiGIigICaetD8QYwNY2wBt70QXWpoOMjz++y3BHNQJgK8XgE4VKJxA1LrTxd7aqq6klisprhxuv1WPGIVIq44SGgWq5FJGHg6aF5EdfdBFTwetyE4yZ+t4nX4yKpGUSSCjWTTnYPNE1j586dTJ8+nfLy8lO+rm63m4qKCioqKix3LhKhpaWFXbt2AVBaWkpZWRn5+fn9PiPRaNSp5wkGg/1aGzYZ5VyPUUYkEmH37t3MmDGDCRMyE9a1kUn153DSsQ8ePIiu61xwwQW9LA4hBAUFBRQUFFBTU0M8HneKwPrGNUYa7LSDp3l5ecyePRshBJ2tzSRS3b8zpoFIjy/eY84auDBl9/mFUJBAVFNQHTkKK34QxUcQ65oYwk1EA5X0TouigLcQ9DherxchIKZ7MLQoHk8CU7jRpIeA2yKOaEJHSyjk+0x02dd3F4R7vtdLjEkQ0a3eKDZZ9IUd1K6pqRk0XjVcCCHIz88nPz+f6dOno2kara2tHD16lEgkQmFhoRMQdbvdjkrbggULHBLobyfljTfe4IMPPjgtqljHCmPqevSHUCjE+++/z8KFC0/JVBvKosiUJHRdZ8+ePRQWFmaU8en3+/uNa0SjUYqLi6moqKCoqGjYD4vtg0+YMKFX8LSwtBy9rbdgsie9sicMF/m+7vNIpfekV1WVWFInhZdA2g+xYga9j6WlUiRNN36vB7dpEtNMTPIpCFjXIpY0EJ4ipIxhmCa66UKPSVSXmSbs7uOZqIQT4FJ0FAUME8IJBZcwMFDpSoBbGLjS79noa03YcobnnXfekCJEI4XH42HixIlMnDjR6R5m31dFUYjFYsybN29QS+HPf/4z//RP/8Rbb701IsvndIcYonz2lHX5dF3vNaGllLz++utOP4NT1c48cOCAk6130mAzzLSMx+Ps3r2b6urqYVs0fWGaJu3t7YRCITo6OoYV17DHMWPGjAEfstY0WcQ0a3KDNYGlcJHvNUlqBi7Vi5ZKkTIU8n3Wb06kTIz0Sq8Ki0Ds126RwpUWy4kmDPweyw/3+PMxpUq+zyShpc1q6SbotV4Ll0pCM3BJjWg8hcfnR1FceFwGLrePpGZgSInfo6bHYOASBi63xxqPKcnzuolr1mNV4DOZUtb9HMRiMXbv3s2cOXMoKioa3o0YRcRiMXbs2EFlZSXhcJhkMklxcTFlZWUUFxc7i8HOnTu54447eOaZZ5g5c+ZITjk+op8jwLi4HoZhsHfvXqSULFiwYEQCuwPpSWSaadnZ2eloa45GWriiKE6XbDuu0dzcPGRco6uri7/85S9DjqO0pNghC7AIQFEEhoRwUsEjLDL2qCopw6Qr4aLAl/6bx4WWNu1dqhcXEIkbJKSfQlUS16zuXR1RSUEwH91UMKVlCaiKiUv1omsGnXGB12X9Vpci0U0vRcUB9JSOZgg0HbRYJ16PB5Pugj3dACkELjf4VIVIwrpvfo9wyMKGbeaPVpr8qcImq54Wr2EYtLe3O31iduzYQSgU4vnnn+e5554bKUmcERhzi6KnMnZLSwvnnXfekFugg6G2ttZpAWcjk6IugMbGRo4ePcrChQsz1jccCey4hq2RWFpaSkVFBclkkkOHDjl9ITJBU6slNJNImZY6FRCJm0gpKMqTzsQzTIskPa4ULtWDphnopiSYTsuMJ6UTU3CLFJFIHF8giCkFPpeOy+0lqenoJgT91ueiCR1dein0G0STYJgSQ7op8ptEk5KU6SLfkyKaBIkgqQvyXAlMxY8u3RT6DSJJy+UwpJviPIu8ZlRYx49EIuzZs6dXLCAbiMfj7Nq1i3nz5g1IVlJKXn75ZR588EE8Hg9CCH7+858zY8aMkZz63LUohBAnKWO3t7ePispVz6KuTOIRtpZFZ2cnS5cuHbetzv7iGu+99x6RSISJEycSj8fx+XwZxTUqS4MOWdhQFIEpFToT4FF03G4PbqyJ7fel1bKkC1NKOuMuCv3WtfepLmLJFLrUKSgssLb3EgaudK9PXbowJLTHXNakFu5eS4ZH9RDXelt1YU1FdZm43CoGJnEziNvQSBmSVkOgusCrqsT6aObaltXChQuzmodgk8TcuXMHtWjef/99vvnNb/Lzn/+cBQsW0NnZOaKF70zBmIVpm5qaTlLGHi2VKzsOkenOxl/+8hc0TWPRokXjRhJ94Xa7icetHYUVK1ZQWVlJKBTi7bffZs+ePTQ2Ng55bSpLT15tverJ2YImCh2x7t/pTbt6bdF0NWkyiWEKdPwOSRnSRXvc1eM7lgsR7VHt3Rnvfa7WqPVdv8f6N5FuUJznVZAI/H4fBQEPiuIiabjp6OhA13VaIwLDMB03cNGiRVkliUQi4ZDEYG5gbW0tN998M0899RQLFiwAGJXGVmcCxsz1iMfjTgqsjQMHDjj71qeKEydOEI/HmTp16pBBSzsdu6KigqlTp57yOUcKWxVLCHGSEHDPuEZLS0tG+Rr1rQliSevWqG7VmszSoMBvTdRoUmJI2wXRUdOCNZG4gSqSJJMabl8hKdPlfAbofq3ouN0qcc3EMCE/fdxIwkRKCKZ3XLriJrpUKckzCCcEUhrkp92V9hiYpovSoEFXXKCbUJRnuYkxTWKE3iUajTJ58mQmTZo0YB7DWMN2jYcKoB47dowbbriB//zP/+TCCy8c7WGcu66H1+s9KUlnNAR2FUWhq6uLZDI5aOJTNBplz5491NTUjIiYRgrDMNi9ezdFRUX9Ct70zNeYOXPmSfkadlyjv3wNmwAADFTa49YkB/B5XEQSJrqhUuhOB3tNhYTho7zQRzQJeV7hEI7breLGmvxIgdttWQpdcZPWqIvSgIFEQTNdQFrJSii9lpKU6aEtCqrLwK1AT+/EMF20RqA0CF6XRlwILrroIiKRCMeOHSMcDlNYWEh5efmghV2jiUxJoqGhgfXr1/PYY4+NBUmcERgzi8I0zZOI4siRI3g8nlOuo7DVi+rr62lpaUEIQUVFBeXl5b2Ck62trbz//vvMnz8/q8GxZDLJ7t27qaqqGrBOYTDYcY3m5mYnX6O8vJzi4mKOtnTPwmgSPKrbsQAK/BahRBJgSIVif4rOmGHdTcWDwJrMquomlpToBhTkWd8JJyBluCgN6ITTIlwp0yKKcAI0I73lqhjOe9ZrE9Vt1XaoLgOPy0Uk7baoLuu9SAKCnjjJph0nbZHbeQzNzc20tbXh9XqdbeaxyIRNJpPs2LFjyHyNxsZGPv3pT/PDH/6Qiy++eNTHkcZpb1GMK1HU1dUhpRy2GzBQPCKRSDi7CrquU1ZWhmmatLW1sWjRIqdtWzZgWzSzZs0alezC/vI11KIZeDweYprAk66XCMdNdOmmNGBYRGEKdMPA69Lx+6zr0ZlOmgqkd0LaowKJQkmaDFJGt0viUa3Jr5uQpxoOGegGFKZjeO1RQcDT/Z6mQ3H6vbaowO0yCfoUOmMmhmnwsRp9SL8+Fos57pjTurG8fFRclExJIhQKce211/Lwww9z6aUntdQYTZy7RCGlRNN6h7iPHz9OMpnsV5losOPYJcB2EU5/0DSNvXv3EolEUFXVMdkLCwvH3fe1pfPmz58/JoVCPeMaXcokQOASkpT0gwDdVByiSMQjKGoAU7ooDli3sysuSJkuyoI6XXGBV1UcSwDA4+4mh6I86zsdUUFRoPtxaI8K53gtEQVTKpQHDTpiCroJphRUBA3a4wqaLshXYyQSCQoKClhSPTwdy1QqRWtrKy0tLSN2UTRNY8eOHcyaNWtQRaqWlhauvfZavvWtb3HFFVcM6xyngBxR9EQoFKKrq4uampqMj5FJpqVhGOzZs4dgMMjMmTMxTZPW1lZrInV1UVRU5DxYY52PHwqFqK2tZdGiRWNiMveH/ccNkkmNhKGSSsZQPPlIXHiUJG4hSUo/hmnlOJSnyaE7kGk4RKGbUJj24DrjVk1NSdB6BFojChKFsqBOZ1yxkqnSrztiCpphXVdVkfhU6Ep0E0UiKTFMkwnFgiVTRxajGomLYpPEUDUk7e3tXHPNNXzta19j9erVIxpvhsgRRU/Yk3fOnDkZfT8TkkgkEk4coL/Yhy1qEgqFaG9vJxgMUlFRQWlp6ahvldbV1REKhVi4cOG4bpkdbLT+DSfA47I6dSVMK6W60BNHVwL4VBdRDby21aB2uwmlaTJoj1oxh4p8g864gmZY17wi3yKHlE0GLhOfKggnBCkD/Kr1uishehFFyhD4XClSyQjCU0R5vsmiKSPbHu+LTF2UTEmis7OTa6+9lnvuuYdrrrlmVMc6CE57ohjXorBMdz0y6dYF3ck6vft+9kZPUZOepeN2YNUOho4krVxKyaFDh0gkEhk3BRpNzJ7QTRamlCQSCfD4UFUPUcONik5HRxfCU0BKd1EcsEz/lCkwpKDXLkYPFPgkXQlBZ1zBpwp8qiSc6L6v+T5JS9h6DyClC5JS4FNNCnyS5rBA16MUFhTSlYDm8Ohfl7y8PKqrq6murnZclL67KMFgkD179jBz5sxBSSIcDnP99ddz1113jSdJnBEYM4sCOKk3Qzgcpra2loULF/Z/smFoSIRCIQ4fPjysNOi+iEajTjBUCEF5eTkVFRXDSu+2E7p8Ph81NTVZyQWwsfOoSTgcRniKEYqCX4VwQuB1Wyu+rut0JazCrqAaxlAKMKSCQOBxW7fatiK87m7LQNMF5fkWubSEFVSX6QQyQ10uTBMqCw1aowpaSjCh0CAWi9GpBQCFCUUWEX14euqkMY8VbBelqamJhoYGgsEgkydPHtBFiUajXH/99WzcuJGbbrpp3MaZxrlrUUD/ArsDWRTDScc+evQobW1tQ/b9HAqBQIBAIMC0adNIJpOEQiH27dvn7KBUVFQMqPAM3eI75eXlWU3oAiuAmjixn4JJFxHRLJIA0HSBQOBTIax5EIpVhp4fDNIeA5nsRFcCaLpKkT+Fz+emJaKAtIiiwCdp6lJo7HAxochAERDXXMQ18LglbkWimb2vT0MrqG4fHrdVMGZ/dzyhKArBYNCRNAgEAiflp9guSiKR4MYbb+Qzn/lMNkjijMC45jMP1AQo03iEaZrs27cPIQSLFy8eVRPf6/UyZcoUpkyZ4uQvfPDBB8TjcUpKSk7aQbHTfqdPn05FRcWojeNUYI918eLFHGrtvQvQa2KrkjwPdMXhRKeHgM8kWFSINCWtUUEsHsPQDUyliGhKocAvaY8pqC5JSu++J0V+SUfcep2nWnGOulY3eV4T1Qyj4yepeyj3mwQ8kvbY+C+YtoxeT4Ws/lyUO++8k0gkwooVK1i/fv2oj6Ouro6bb76ZpqYmhBD87d/+LXfdddeon2esMaauh6ZpvSwKwzB49913WbZsWfcJMiQJe/UuKytj6tSp42biG4ZBW1ubs2NTWFhIfn4+9fX1zJ07N6u6CWCltNfX17No0SInzvLno9383x5V0uQgHKIAK15gGjCh2KAtopAyBEioLDJoDUNSk0gp8XrAq+gkDD8pQxDwmeSp0BEXJFOCygLLJWnsUkgkUpTkxQkGAjR1uZz32mOCNUsSjBd0XWfHjh1UV1cPSuKapvGZz3yGmpoaVFXl4MGDPPfcc6M6lhMnTnDixAkuuOACwuEwS5cu5dlnn2XevHk9P5ZzPXoSRV8Zu549FQazDmyNgBkzZoz76u1yuZzaC9M0qaur44MPPkBVVerq6kgmk2Oyg5IJ6urqaG5uZsmSJb3Of0G1zp+PummP9r6m4bhCXlpvUxG9+3sV+SUdMUFdq5ugz6S0ADpigpgmcKtJpNaGIUpo6ZRMLjFJ6aqjVCWRSMOKPwQDAZrDCoYBDa2CyaWS4rwRrTfDgk0SU6dOHfRZSaVSbNy4kUsuuYR//Md/HLOFx1bQAsjPz2fu3Lk0NDT0JYrTHuP6dNs3YzhBy/b2dvbv3591QROwKmKbmpr4yEc+gsfjGZMdlEwgpeTw4cNEIpEBXbALqnVee8/jWBApQ2CYcLxdwdsjrNPY7sKjWhO5KE/S2Cmc7+i6pSERyAsQyAsQ6gKkFZROGfnohqCuVcGtWPfR7XJxvA1UFYrzLEtlPGF3vR9KtVvXdf7mb/6GpUuXjilJ9MWRI0fYsWMHF1100bicbzSRlZrrTEni+PHj1NfXj3rfz+HCDqC2t7f3ai/YU3w3FosRCoXYtWvXKe+gZDqWAwcOYJomCxcuHPT65fXhq+K87nhB0CPBA01dComUcJS9TROOtwomlaatAFNS3yrwegRCWBZW1CjBo0r87jgdcTeadJOvhgl6PES03vepoVWwfvnYux02SVRVVQ1KEoZh8Hd/93fMnTuXe++9d9xIIhKJcO211/LII49kfcE7FYy569ETUlp+74kTJygvLx/QXLf7fkajUZYuXToulYQDoefEXLRo0YAuUl5eHtOmTXN2UJqbm50GNPYOykgVu3tuxWYiCPyRGo03D51s3XTFhEUUgIIkmY4vN3eJdODSIguPCiVBk7aIQjgGE4tM8EBjp4JHtba/C72StoQHj8eDpmnENB+qIVFlkuI8lfbY2K9FhmE4TYIG00A1DIM777yTqqoq7r///nEjiVQqxbXXXsuGDRvO2PyMMQ1m9hTYtYOWkUiExsZGWltb8fv9VFRUUFZW5mxz2tL1fr8/63kJttZnMBhkxowZpzSWvhWgp1qDYperFxcXM23atGGN4YWd1iof9Fq380SHtZNRUSBp7hIk0+kNPg/k+9LByQ6FoB+CXut1Q7uLqmL7/wrJhMbE4hR+n59jLQJpmkytgMZ2QTJpUhaMoaVSCCG4qLr5pArf0YJhGOzcuZNJkyYNWqFrmiZ33303wWCQ733ve+OWFCel5LOf/SwlJSU88sgjA33stA9mjgtR9Cd8K6UkGo3S1NRES0sLHo+HkpISGhsbqaqqcnpMZguaprFr1y4mTZo0amPpbweloqJiyBoUW9J/0qRJp1Si/9t93VW0oU7rmVQUHKIIek1aIwqaDpNL0mTQpmDo1uRv6rCSroSUTC4zOd4q0Q2BS1FQ01mZSa2bKLS0fueUCvj4rM6TdENHqwrUtiQmTJgw6HUxTZN//ud/BuDf//3fxzVz9g9/+AMf//jHWbBggXPeb3/726xatarnx3JEoWlaRvGI5uZm3nvvPVRVxev1Ot2dslEqbu+yjKXojZTSqUFpa2sjEAg41lVPlyyZTLJr1y6mTZs2oh0fmyxCnYICn0lEs6o6vW7pWA31bQpTy9IWRbtAS0mHKAr9Js1dCgVqBzGzkOKApKXLIooCr05zWCGZEuTnQaHPoLnLmhS3XtZd72PnL4RCoZP0NYY7eW2SqKysHJTITdPkG9/4BuFwmMcff/x0bdJzbhPFU089xYwZM1i8ePGgcQa7C/WCBQsIBAKOylMoFAIYs8Bgf7B1HMdzl6WvHJ7H43FqFPbv38/s2bMHLYnOFL/d53WIAqAl4kLXTSYWS4sYdIHApLqymygAvB5BvlenqV1ioJIfEBT6DFq6FGJJmFJquZdHW1xIXWfaBOu5b+5SehFFT9j6Gs3NzbS3tztEWVpaOmS2baYkIaXkgQce4MSJEzzxxBNZjXUNgXObKLZu3crTTz/NgQMHWLlyJWvXruXCCy/s5X7YuQAD9fuwU6tDoRCGYVBeXk5lZeWYKB83Nzc79SPjQUoDIRaLUVdXR319PYFAgIkTJ44KUfYlisZ2AQKHKIryLEsgmRIUBNKWQVghlhQUqW3kBfJo7PRhpHSmT1I43mrFN6ZVWMc73ibQNNMhijUfzqxS1O4JGgqFaG1t7ZW70vc3m6bJrl27KC8v79VZrb9jPvzwwxw6dIinnnoqa6LKGeLcJgob8Xicl19+mc2bN7Nr1y4uvvhirrzySl544QXWr19/Ut/PgaBpmmNpaJpGWVkZlZWVg9ZjZIr6+noaGxtZtGhR1lWVOzo62L9/PwsWLMDtdju/eTR2UF7eaZFxY3v6uz3+KUr32zjW7KK63Pp/QyskNKgu11E9qkUOSaObKJJ2syHr/mlpocxpE0TGRNEX8XjcCQDbv7m8vJxAIOBk506ZMmXA70sp+bd/+zd27NjB008/nfX7mQFyRNEXyWSSZ599lnvuuYeKigqWLFnCNddcw0c/+tFh3VB7NyEUChGPxyktLaWysnLYQbKeyUvz58/Punlq1230J3zT18e3a1CKioqG9Ztf3umhsV04fT4aO10oAqdw62hIweOSVBYb1DebmKalLOb1WtfGJgev10WRX6epQ1hkUmE9Lk0dYkREMdBvbmlpIT8/nxkzZgwY15BS8thjj/GHP/yB//mf/xnz5LdRQo4o+sPXv/51Fi1axOrVq/nNb37Dli1b+OMf/8iHP/xh1q1bx8UXXzysG2wYhkMakUiEkpISKisrh9yCtIvM3G6300U8m+ivbmMg9LeDUl5eTmlp6ZDWWV+iaGgFRQgml0mOt6avgZTkuTqIGkWUBk2aOoRDDABHmwWFwe7XhxsFMyaMPlGAdZ/27NlDUVERwWCwV1zDVrdSVRUpJU888QSvvPIKW7Zsyapm6jCRI4pMoes6v//979m0aRO/+93vWLJkCevWrWPlypXDysrsO4EG6jSu6zq7d++mtLSU6urqsfhJw4Idq1m4cOGw/elMd1B6Yutb3X+3iQJACCjwJmmLKOhSxe+10rGbOgTRBA4ZHG4UoKeYUWUd51CDBFOnZoplFd6wYni6mAOhJ0n0vE994xo/+9nPSCaT1NXV8corr4xZJu/GjRt54YUXqKioYO/evaN12BxRnAoMw+CNN95g8+bN/PrXv2bevHmsW7eOT3ziE8MKYtqR9aamJjo7O528hUAgwJ49e5g6deqIu5mPFLbrE41GmT9//oi373pOILuhkF2D0neFtcmioRVKAwbtMTcJTZJHK/kF+TR2eUHXqaoQ1IckiRQOGdQ3S7SkwYwqN/Uh6zFJJEeXKEzTZO/evRQUFAyZZPYf//Ef/PKXv6SoqIhIJMJrr702Jt3HXn/9dYLBIDfffHOOKHogK0TRE6Zp8u6777Jp0yZeffVVampqWLNmDVdcccWwFK7tVbe+vp5QKERxcTFVVVWUlpZmLS7RMz187ty5Y+L62DUozc3NQPdWc15eHlvfctPQan2uNGCg6zpNXV4mFmm4XW7qmiUCHKIoDeo0tNKLKMDqmm6/B9b7IyUKmyTy8/OHVG3ftGkTTz75JNu2bSMYDBKJRMa0n8uRI0e46qqrckTRA1knip4wTZOdO3eyefNmXnrpJaZMmcKaNWtYtWpVRroQ7e3tHDhwgPPPPx/TNB2zNS8vb0hTfbRh1234/X5mzpw5LvERuwal5w7Ki/tmUxYwSekp6kISKTz4VMmUCsUhChs2GSQ0KCpwUxbUOd4qiGvdLklDK9y3YWTEK6V0UueHIolnn32Wxx57jBdeeGHQvqGjiRxRnIzTiih6wn6YNm/ezLZt2ygrK2PdunVceeWV/QqoNjU1cfToURYuXNjLf7VNdTuV3OfzOab6WG2r2XUbJSUlWYuP6LruBIB/f2iKdR1SRVQWmLRG3VawAigL6rRGLPIsDVrByYMNcF46heHoCZOkoTCrR97T5644daKQUvKXv/yFvLw8ZsyYMehnt23bxg9/+EO2bds2aCOf0UaOKE7GaUsUPWGb8Js3b+b555+noKCANWvWsHr1asrLy3n77bfxeDwZBQp71p+43W4nlXy0ttlGWrcx2mhtbeWXr7vI8/s53ubCRzuaKEEzXEwp1RFCUNfqwpRQXWa5GgfrTHwqVE9ULKJIWFVls6ZZMZBTJQopJe+99x4+n4+ZM2cO+tlXXnmFhx56iBdffHFUOrENBzmiOBlnBFH0hF2ivmXLFp599lk6OzuZNGkSjz32GJMmTRqWid/Tv1cUxfHvTzWinkwmHR3HbOtsgpWJWltby+LFi3nkWYsIy4M6KT3F8Q4/qUSUyiKNlrAfoVgivTYUIRyiqCjQqQtJZk3zjpgkvF7vkK7Yb37zG+6//362bduWleuYI4qTccYRhQ0pJRs2bKCkpITp06fz3HPPYZomq1evZt26dVRVVQ2LNBKJhJNKLqV0UskzTau2C81Gq25jpGhqauLYsWMsXrwYVVX5yUvdOQ9HjqcVsxWYUg5HG038tBOVhbgUFxMKDFqiHuJJid8rHKIAePDzw0+tl1Kyb98+VFUdUlrg97//Pffeey/btm3Lyo7VjTfeyG9/+1taWlqorKzkm9/8JrfeeutID5sjimxi7969zJ8/H8ARzNmyZQtbt24lHo9z5ZVXsnbt2mFrTWia5pCGruuOpTHQdlw4HGbv3r2nhZwfWIldDQ0NLF68uJcrZpPFkeMGlQUGoYibWEKS57PIoKnTRTwpKfF2AJLWRAloCWZOtayRupAcNlFIKdm/fz9ut3tIknjzzTe55557eOGFF7IuQzDKyBHF6YpQKMTWrVt55plnaGtrY9WqVaxbt27YGZqpVIrm5maamppIJpMOadi1GHbDYru3RLbR0NDg1LT0F6/5yUu6QxQAH4QUZk7o3uo83OiiZqIlZfhBXQrTNKkoSuLxePB6PXzhusxrUGyScLlczJo1a9Dv/elPf+LOO+/kV7/6VdZ7qIwBckRxJqC1tZXnnnuOLVu20NjYyOWXX87VV1/N3Llzh5UA1XMnIRaL4ff7iUajLFmyJKvVqDbq6upoaWlh4cKFA+aO9CWK92pT+DwwY4rK4boUSV3gV7tf25hcbvJX849lXINiB6CFEEOS886dO7njjjvYunXrkDshZyhyRHGmoaOjg+eff55nnnmG2tpaPvGJT7Bu3bpB9TL7Q0NDA0eOHCEYDBKLxU65gGu0cOTIETo6Oli4cOGQv+PRTTHn/4frUyC6iWFSsUljRzfJTCw2ONHuYsYUlc9f48c0TSeFvrOzk4KCAkfFyyYnKSUHDx5ESjmk9ufevXu57bbb2Lx5M7Nnzx7hVThtkSOKMxnhcJht27axZcsWDhw4wKWXXsratWv50Ic+NOhkO3bsmLNyu91uZ/I0NTXR1dVFUVERFRUVp6TsdCroWR2byflsojhcn7YYejzGNlHEEpKZEy2X5ES7RQAP39U7/iKlpLOz00lss4u4Ojs7AYYkiX379nHLLbfwi1/84ozrgzFM5IjibEFPTY3du3dz8cUXs3btWpYtW9ZrpRyqbsM0TTo6OmhqaqKjo8NZcTOp+hwu7K3iRCLB+eefPyxL5tFNMQ7Xp5iU1tA8UG/pbM5Kp34cbBCcV9X9ePzDzYMnPNmJbfv37ycWi5Gfnz9gDQrAwYMHufnmm/n5z3/OggULMh73GYocUXz5y1/m+eefx+PxMHPmTH7yk59kvQ3fSJFIJHj11VfZvHkz27dvZ/ny5axZs4Zt27Zxww03cOGFF2Y0Ke0Vt6mpiba2NoLBoJNKPtL6E9u8NwzjlOtI7vlhp0MU7x+xenPMmubj/SMJEhr4fTCr2sopyYQoDh06RCqVYu7cuc52c3Nzs7PdbNeg1NbW8td//df89Kc/ZcmSJcMed6Z4+eWXueuuuzAMg9tuu80R4M0CckTxyiuvsHLlStxuN1/5ylcA+Nd//deRHva0gaZpvPrqq3zpS18iLy+PCy64gKuvvpoVK1YMK5tTSklXV5djptutDAbrfzLYsfbv348QIqP+HwPhB0+1O/+3icJGVblJQ6tlAc2q9g1KFLZlk0wmmTdv3knjsZXLdu3axX333UcqleJf/uVf2LBhw5jFcwzDYPbs2bz66qtUVVVx4YUX8t///d/ZcnFOe6IYcwf5k5/8pPOgL1u2jPr6+rE+5bjC4/Fw6NAhvvCFL7B9+3ZuuukmXnrpJT72sY9x++2389JLL5FIDN0pSwhBYWEhs2bN4qKLLmLmzJnEYjG2b9/Ojh07OH78OKlUasjj2BmObrd7RCQBcPdne0/+qvLeFaGTSzOrED18+PCAJAHWNZw8eTKLFi0iPz+fz33uc2zbto0vf/nLpzz2ofDOO+9QU1PDjBkz8Hg8rF+/ftQbFJ9NGFfF0SeffJIbbrhhPE85LrjzzjudCbBy5UpWrlyJYRj88Y9/ZMuWLdx///2cf/75rFu3jssuu2xITQ0hBMFgkGAwyMyZM4lGo4RCIXbs2OHUn/Tn29sVqXZB1Witxn2tia6wDuXda8xg1sThw4eJx+NDxkgaGxu54YYbeOSRR1ixYsXIBz0EGhoaeuluVlVV8fbbb4/5ec9UjApRXHbZZTQ2Np709wcffJC1a9c6/3e73WzYsGE0Tnlaob8J4HK5WLFiBStWrMA0Td555x02b97MQw89RE1NDevWrePyyy/PSDchEAgwffp0pk+fTjweJxQKsXv3boQQvYrW9uzZQ2Fh4bA7iQ2Guz9bzB3fPOFYE9HOMMkkgJU8NphVUVtb6wR2ByOJUCjEddddx3e/+91xIYkcho9RIYr/+7//G/T9n/70p7zwwgu89tprWdelzAYURWHZsmUsW7bM0dTYtGkTP/jBD5g6daqjqZGJnoLf76e6uprq6mqnlcHevXsJh8POtutoo6/LkeeFA4einFczcKZpbW0t4XB4SJJoaWnhuuuu48EHH+TSSy8dtTEPhcmTJ1NXV+e8rq+vP9vSwkcVYx7MfPnll7n77rv53e9+R3l5+UgPd1bB1tTYtGkTL774IuXl5axdu5arrroq48IxuxlOSUkJqqrS1NREKpXqlUo+Gnjw0QbAIojqSjjaBOfVBLjv706eXEeOHKGrq2vIvI329nauueYavva1r7F69epRGWem0HWd2bNn89prrzF58mQuvPBCnn76ac4///xxHUcap/3qOeZEUVNTQzKZdDQDli1bxuOPPz7Sw551sHcqNm/e7Kg1rVmzhquuuory8vJ+V2Vd150GvT21LexWBk1NTSQSCacXyEj7fT74aEMvogD42Q96Z0sePXqUjo6OXr02+0NnZyfXXnst99xzT9Y6fL/44ot86UtfwjAMNm7cyH333ZeVcZAjihxOBT01NZ577jm8Xi+rV69m7dq1TJgwASEEqVSKnTt3MmXKlEHLrXVdp7W1laamphF1Uwe4+e6DAFRXdv/tW1/pJopjx47R3t4+JEmEw2E+/elP8/d///dnZXD7FJAjivHCpk2buP/++9m3bx/vvPMOH/rQh7I9pFGBlJJjx4455fEAl156Ka+88gpPPvnksCop7VYGTU1NhMNhp5VBcXFxxqTx//zrwV6vbaI4duwYbW1tQ9aSRKNRrr/+ejZu3MhNN92U8djPcuSIYrywb98+FEXh9ttv53vf+95ZQxQ9IaVk9+7drFmzhurqalKpFFdddRVr165l+vTpw7IQ+mtlUFlZOWT9SU+isEnCrkodqnAuHo9z/fXXs2HDBjZu3JjxWE9XSClHKzh/2hPFad25dTiYO3dutocw5hBC8Oabb/KTn/yEv/qrv3I0Ne6++246OjpYtWoVa9euzUhTQ1EUSktLKS0tRUpJe3s7oVCIgwcPkp+fT2VlZa+KTxvf+srsXmRRX1+fEUkkEgk2bNjAddddxy233DKyC5ElNDY2UlBQQF5eHr/61a84fvw4RUVFrF+/PttDG3OMfeliDqOKz3/+86xcuRIhBJWVlXz+85/nlVdecdoXfO1rX+Piiy/mwQcf5L333mMIixGwCKikpIQ5c+awbNkyqqqqaG9v55133mH37t00NTVhGMZJ37N7pAzlbmiaxs0338yqVau4/fbbz8gt8rfeeovLL7+cSCTCu+++yy9/+Usuvvhijh49mu2hjQvOKIsik8SucxWlpaXceuut3HrrrXR0dPCrX/2KBx54gKNHjzqaGploUQghKCoqoqioCCkl4XCYUChEbW0tPp+PyspKvn73dEKhEE1NTSxatGjQArZUKsUtt9zCJZdcwhe/+MUzkiS2b9/OP/zDPxCPx9m1axepVIrvfOc7TJkyhaeffhpN06itreW8887L9lDHDGdNjMLGJZdcctbGKE4FPTU1Dh486GhqLF26dNhl7XarwuPHj6PrOjNnzqSysnLA4jdd17n11ltZsmQJX/3qV89IkqitrWXVqlU8/PDDHDx4kEWLFnHZZZc573/jG98AYM6cOdx4442neprT/sLkXI+zHPn5+axfv55Nmzbx5ptv8tGPfpQf//jHLF++nK985Su88cYb/boV/SEYDOL3+/H7/SxduhTDMNi5cyfbt2+nrq6OpJXbDVg7LHfccQfz5s0bN5LYtGkT559/Poqi8Kc//WlUjllVVcWjjz7K6tWricVi6LolQByJRABLyzOVSo2EJM4InDUWxdatW/niF79Ic3MzRUVFLF68mP/93//N9rBOW/TU1Pjzn//M8uXLufrqq1m+fPmAZe0nTpzg+PHjLF68uJe70bOVQXt7O2+88QZ1dXVUV1fz7W9/e9wsidHe+eq7q3HfffexcuVKqqureeCBB7j33ns5cOCAk1Vqmuapig+d9hbFWUMUOZw6NE3j17/+NVu2bOHNN9/koosuYt26dXz84x933IrGxkbq6+tPkvjvi1AoxF133cWePXuYMGECt91227hvhY6V+/noo49y8OBB3nnnHSceZGMEJAFnAFGcUcHMbOI0UkMadXg8Hq644gquuOIKdF3n9ddfZ9OmTXz1q1/lggsuoLKyknA4zMMPPzwoSZimyfe+9z2mTJnC1q1b6ejo4MiRI+P3Q8YYUkp+9KMf8fTTT3P99dc7fxNCjIv2aTaRsygywGmmhjRuMAyDhx56iB//+MeUlZUxZ84c1q5d26+mhmmafP3rXycSifD444+P2cTJZOdrrCyKN954g+3bt/PFL34RyCVc5dAHPdWQAEcN6WwnClsseO/eveTn5/POO++wadMmHnroIWbNmsW6dev45Cc/SSAQ4IEHHqCtrY0nnnhiTFfXoSQNxhLLly9n+fLlwIhdjTMOOaLIAOeqGpLb7ebJJ590XvfU1NixYwebNm3i+9//PpqmMXv2bDZv3jxiUeAzBecSSUBuezSHU4CiKCxdupTvfOc7bN++nYceeoj/+q//yjpJbN26laqqKt58802uvPJKLr/88qyO52xCzqLIADk1pIGhKApr1qzJ9jAAuPrqq7n66quzPYyzEjmLIgNceOGFvP/++9TW1qJpGr/4xS9Om8mRQw7jgZxFkQHcbjc/+tGPuPzyyx01pCxJpuWQQ1aQ2x7NIYfs47TfHs25HqchNm7cSEVFBfPnz8/2UHLIAcgRxWmJz33uc7z88svZHkYOOTjIEcVpiBUrVmQs159DDuOBHFHkkEMOQ+KcJopMZOJyGF98+ctfZs6cOSxcuJCrr76ajo6ObA8pB85xorALer761a/y3e9+lxMnTmR5RDl84hOfYO/evezevZvZs2fz0EMPZXtIOXCOE4WNT33qUzQ2NrJq1SoWL17MW2+9lbM2soRPfvKTTin7smXLqK+vz/KIcoAcUQBW8PC2227j0ksvZeLEiVRXVyOEwDQH7tQ9lrjxxhv5yEc+woEDB6iqquKJJ57IyjiyjSeffJJPfepT2R5GDuQSrti9ezff//73SSQS3HLLLVx66aU0NTVRVFQ0ag1+c+iNTDQlHnzwQf70pz/xzDPPnJGivMPEaf8DhyKKsxZCiArgS8Ac4IdSyt+n/+4DNgKfBm6SUjZkbZDjACHEFOBnQCXWwvD/Sin/Lctj+hxwO3CplDKWzbHkYOFcdj0uAG4BaoALhBALAKSUCeD/A0JnO0mkoQP/KKWcBywDviCEyJoijxDiCuCfgDU5kjh9cM4ShZTyZSnlROBGYApwixBiZvrttcBeACHEWX2NpJQnpJR/Tv8/DOwDsllD/yMgH3hVCLFTCPF4FseSQxrnsuvhllLqff7mAz4E3An8i5RyrxBCkVJmJ6o5zhBCTANeB+ZLKbuyPJwcTiOc1avlYLBJQliwr4PAckmmAJekP3eukEQQ2AJ8KUcSOfTFOWtRDAUhRLGUsl0IIeRZfpGEECrwAvC/UsofZHs8OZx+yBFFHwghXFLKzHrsnQUQ1t7jU0CblPJLWR5ODqcpckRxjkMI8THg98AewHaz7pVSvpi9UeVwuiFHFDnkkMOQOGeDmTnkkEPmyBFFDjnkMCRyRJFDDjkMiRxR5JBDDkMiRxQ55JDDkMgRRQ455DAkckSRQw45DIkcUeSQQw5D4v8HFBVX+mhGKfQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "ax = fig.gca(projection='3d')\n",
    "log10 = ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "                       z[:,1].reshape([-1, 50]), \n",
    "                       np.array(twod_ppca_ll_zs_true_logsigmalog10).reshape([-1, 50]), \n",
    "                       cmap=cm.coolwarm,\n",
    "                       linewidth=0, antialiased=False, alpha=0.7, label=\"$\\sigma$=1\")\n",
    "log10._facecolors2d=log10._facecolors3d\n",
    "log10._edgecolors2d=log10._edgecolors3d\n",
    "log5 = ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "                       z[:,1].reshape([-1, 50]), \n",
    "                       np.array(twod_ppca_ll_zs_true_logsigmalog5).reshape([-1, 50]), \n",
    "                       cmap=cm.coolwarm,\n",
    "                       linewidth=0, antialiased=False, alpha=0.7, label=\"$\\sigma$=0.5\")\n",
    "log5._facecolors2d=log5._facecolors3d\n",
    "log5._edgecolors2d=log5._edgecolors3d\n",
    "log2 = ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "                       z[:,1].reshape([-1, 50]), \n",
    "                       np.array(twod_ppca_ll_zs_true_logsigmalog2).reshape([-1, 50]), \n",
    "                       cmap=cm.coolwarm,\n",
    "                       linewidth=0, antialiased=False, alpha=0.7, label=\"$\\sigma$=0.2\")\n",
    "log2._facecolors2d=log2._facecolors3d\n",
    "log2._edgecolors2d=log2._edgecolors3d\n",
    "# log1 = ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "#                        z[:,1].reshape([-1, 50]), \n",
    "#                        np.array(twod_ppca_ll_zs_true_logsigmalog1).reshape([-1, 50]), \n",
    "#                        cmap=cm.coolwarm,\n",
    "#                        linewidth=0, antialiased=False, alpha=0.4, label=\"$sigma^2=0.1$\")\n",
    "# log1._facecolors2d=log1._facecolors3d\n",
    "# log1._edgecolors2d=log1._edgecolors3d\n",
    "# ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "#                        z[:,1].reshape([-1, 50]), \n",
    "#                        np.array(twod_ppca_ll_zs_true_logsigman3).reshape([-1, 50]), \n",
    "#                        cmap=cm.coolwarm,\n",
    "#                        linewidth=0, antialiased=False, alpha=0.7, label=\"one-dimensional PPCA\")\n",
    "# ax.plot_surface(z[:,0].reshape([-1, 50]), \n",
    "#                        z[:,1].reshape([-1, 50]), \n",
    "#                        np.array(twod_ppca_ll_zs_true_logsigman4).reshape([-1, 50]), \n",
    "#                        cmap=cm.coolwarm,\n",
    "#                        linewidth=0, antialiased=False, alpha=0.7, label=\"one-dimensional PPCA\")\n",
    "ax.set_xlabel('$z_1$')\n",
    "ax.set_ylabel('$z_2$')\n",
    "ax.set_zlabel('likelihood')\n",
    "ax.legend()\n",
    "fig.savefig(\"ppca-varsigma.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "oned_ppca_z_sample_hmc_all = pd.read_csv(\"oned_ppca_z_sample_hmc.csv\")\n",
    "twod_ppca_z_sample_hmc_all = pd.read_csv(\"twod_ppca_z_sample_hmc.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "21\n"
     ]
    }
   ],
   "source": [
    "k = npr.choice(50)\n",
    "print(k)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "oned_ppca_z_sample_hmc_sample = np.array(oned_ppca_z_sample_hmc_all.iloc[:,(1+k*2):(3+k*2)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'Rectangle' object has no property 'normed'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-8-782ac754f53e>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mbins\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m10\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 6\u001b[0;31m ax.hist([prior_z_sample, \n\u001b[0m\u001b[1;32m      7\u001b[0m          \u001b[0moned_ppca_z_sample_hmc_sample\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m         oned_ppca_z_sample_hmc_sample[:,1]],\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/__init__.py\u001b[0m in \u001b[0;36minner\u001b[0;34m(ax, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1445\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0minner\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1446\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mdata\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1447\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0mmap\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msanitize_sequence\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0margs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1448\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1449\u001b[0m         \u001b[0mbound\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnew_sig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbind\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/axes/_axes.py\u001b[0m in \u001b[0;36mhist\u001b[0;34m(self, x, bins, range, density, weights, cumulative, bottom, histtype, align, orientation, rwidth, log, color, label, stacked, **kwargs)\u001b[0m\n\u001b[1;32m   6813\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mpatch\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   6814\u001b[0m                 \u001b[0mp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpatch\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 6815\u001b[0;31m                 \u001b[0mp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   6816\u001b[0m                 \u001b[0;32mif\u001b[0m \u001b[0mlbl\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   6817\u001b[0m                     \u001b[0mp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_label\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlbl\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/artist.py\u001b[0m in \u001b[0;36mupdate\u001b[0;34m(self, props)\u001b[0m\n\u001b[1;32m    994\u001b[0m                     \u001b[0mfunc\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34mf\"set_{k}\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    995\u001b[0m                     \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mcallable\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfunc\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 996\u001b[0;31m                         raise AttributeError(f\"{type(self).__name__!r} object \"\n\u001b[0m\u001b[1;32m    997\u001b[0m                                              f\"has no property {k!r}\")\n\u001b[1;32m    998\u001b[0m                     \u001b[0mret\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mv\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAttributeError\u001b[0m: 'Rectangle' object has no property 'normed'"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "# bins = np.linspace(-5, 5, 10)\n",
    "prior_z_sample = npr.normal(0,1, size=1000)\n",
    "\n",
    "bins = np.linspace(0, 1, 10)\n",
    "ax.hist([prior_z_sample, \n",
    "         oned_ppca_z_sample_hmc_sample[:,0], \n",
    "        oned_ppca_z_sample_hmc_sample[:,1]],\n",
    "#         bins = bins,\n",
    "        normed=True,\n",
    "        label=['prior of $z_1$ and $z_2$', \n",
    "              'posterior of $z_1$',\n",
    "              'posterior of $z_2$'])\n",
    "plt.rc('font', size=20)\n",
    "ax.legend()\n",
    "\n",
    "fig.savefig(\"ppca-oned-posterior-hmc.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "twod_ppca_z_sample_hmc_sample = np.array(twod_ppca_z_sample_hmc_all.iloc[:,(1+k*2):(3+k*2)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "'Rectangle' object has no property 'normed'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-10-029de21c7751>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mbins\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m10\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 6\u001b[0;31m ax.hist([prior_z_sample, \n\u001b[0m\u001b[1;32m      7\u001b[0m          \u001b[0mtwod_ppca_z_sample_hmc_sample\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m         twod_ppca_z_sample_hmc_sample[:,1]],\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/__init__.py\u001b[0m in \u001b[0;36minner\u001b[0;34m(ax, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1445\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0minner\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1446\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mdata\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1447\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0mmap\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0msanitize_sequence\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0margs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1448\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1449\u001b[0m         \u001b[0mbound\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnew_sig\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mbind\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0max\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/axes/_axes.py\u001b[0m in \u001b[0;36mhist\u001b[0;34m(self, x, bins, range, density, weights, cumulative, bottom, histtype, align, orientation, rwidth, log, color, label, stacked, **kwargs)\u001b[0m\n\u001b[1;32m   6813\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mpatch\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   6814\u001b[0m                 \u001b[0mp\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpatch\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 6815\u001b[0;31m                 \u001b[0mp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mupdate\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   6816\u001b[0m                 \u001b[0;32mif\u001b[0m \u001b[0mlbl\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   6817\u001b[0m                     \u001b[0mp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mset_label\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlbl\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/py3/lib/python3.8/site-packages/matplotlib/artist.py\u001b[0m in \u001b[0;36mupdate\u001b[0;34m(self, props)\u001b[0m\n\u001b[1;32m    994\u001b[0m                     \u001b[0mfunc\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34mf\"set_{k}\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    995\u001b[0m                     \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mcallable\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfunc\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 996\u001b[0;31m                         raise AttributeError(f\"{type(self).__name__!r} object \"\n\u001b[0m\u001b[1;32m    997\u001b[0m                                              f\"has no property {k!r}\")\n\u001b[1;32m    998\u001b[0m                     \u001b[0mret\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mv\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mAttributeError\u001b[0m: 'Rectangle' object has no property 'normed'"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "# bins = np.linspace(-5, 5, 10)\n",
    "prior_z_sample = npr.normal(0,1, size=1000)\n",
    "\n",
    "bins = np.linspace(0, 1, 10)\n",
    "ax.hist([prior_z_sample, \n",
    "         twod_ppca_z_sample_hmc_sample[:,0], \n",
    "        twod_ppca_z_sample_hmc_sample[:,1]],\n",
    "#         bins = bins,\n",
    "        normed=True,\n",
    "        label=['prior of $z_1$ and $z_2$', \n",
    "              'posterior of $z_1$',\n",
    "              'posterior of $z_2$'])\n",
    "ax.legend()\n",
    "\n",
    "fig.savefig(\"ppca-twod-posterior-hmc.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "twod_ppca_z_sample_hmc_all = pd.read_csv(\"twod_ppca_z_sample_hmc.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "twod_ppca_z_sample_hmclogsigmalog15_all = pd.read_csv(\"twod_ppca_z_sample_hmclogsigma_0.693147180559945.csv\")\n",
    "twod_ppca_z_sample_hmclogsigmalog10_all = pd.read_csv(\"twod_ppca_z_sample_hmclogsigma_0.csv\")\n",
    "twod_ppca_z_sample_hmclogsigmalog5_all = pd.read_csv(\"twod_ppca_z_sample_hmclogsigma_-0.693147180559945.csv\")\n",
    "twod_ppca_z_sample_hmclogsigmalog2_all = pd.read_csv(\"twod_ppca_z_sample_hmclogsigma_-1.6094379124341.csv\")\n",
    "twod_ppca_z_sample_hmclogsigmalog1_all = pd.read_csv(\"twod_ppca_z_sample_hmclogsigma_-2.30258509299405.csv\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "twod_ppca_z_sample_hmclogsigmalog15_sample = np.array(twod_ppca_z_sample_hmclogsigmalog15_all.iloc[:,(1+k*2):(3+k*2)])\n",
    "twod_ppca_z_sample_hmclogsigmalog10_sample = np.array(twod_ppca_z_sample_hmclogsigmalog10_all.iloc[:,(1+k*2):(3+k*2)])\n",
    "twod_ppca_z_sample_hmclogsigmalog5_sample = np.array(twod_ppca_z_sample_hmclogsigmalog5_all.iloc[:,(1+k*2):(3+k*2)])\n",
    "twod_ppca_z_sample_hmclogsigmalog2_sample = np.array(twod_ppca_z_sample_hmclogsigmalog2_all.iloc[:,(1+k*2):(3+k*2)])\n",
    "twod_ppca_z_sample_hmclogsigmalog1_sample = np.array(twod_ppca_z_sample_hmclogsigmalog1_all.iloc[:,(1+k*2):(3+k*2)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "twod_ppca_z_sample_varlogsigma_var1 = pd.DataFrame({\"$\\sigma$=1.5\": twod_ppca_z_sample_hmclogsigmalog15_sample[:,0], \\\n",
    "                                       \"$\\sigma$=1.0\": twod_ppca_z_sample_hmclogsigmalog10_sample[:,0], \\\n",
    "                                      \"$\\sigma$=0.5\": twod_ppca_z_sample_hmclogsigmalog5_sample[:,0], \\\n",
    "                                      \"$\\sigma$=0.2\": twod_ppca_z_sample_hmclogsigmalog2_sample[:,0], \\\n",
    "                                      \"$\\sigma$=0.1\": twod_ppca_z_sample_hmclogsigmalog1_sample[:,0], \\\n",
    "                                      \"prior\": prior_z_sample})\n",
    "\n",
    "twod_ppca_z_sample_varlogsigma_var2 = pd.DataFrame({\"$\\sigma$=1.5\": twod_ppca_z_sample_hmclogsigmalog15_sample[:,1], \\\n",
    "                                       \"$\\sigma$=1.0\": twod_ppca_z_sample_hmclogsigmalog10_sample[:,1], \\\n",
    "                                      \"$\\sigma$=0.5\": twod_ppca_z_sample_hmclogsigmalog5_sample[:,1], \\\n",
    "                                      \"$\\sigma$=0.2\": twod_ppca_z_sample_hmclogsigmalog2_sample[:,1], \\\n",
    "                                      \"$\\sigma$=0.1\": twod_ppca_z_sample_hmclogsigmalog1_sample[:,1], \\\n",
    "                                      \"prior\": prior_z_sample})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "twod_ppca_z_sample_varlogsigma_varlog15 = pd.DataFrame({\n",
    "                                       \"posterior\": twod_ppca_z_sample_hmclogsigmalog15_sample[:,0], \n",
    "                                      \"prior\": prior_z_sample})\n",
    "twod_ppca_z_sample_varlogsigma_varlog15.plot.kde(bw_method=0.6, xlim=(-4,4),ylim=(0,6), lw=4.0)\n",
    "plt.rcParams.update({'figure.figsize': (3,3)})\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "plt.savefig(\"ppca-twod-posterior-hmc-var-log15-var.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "twod_ppca_z_sample_varlogsigma_varlog10 = pd.DataFrame({\n",
    "                                       \"posterior\": twod_ppca_z_sample_hmclogsigmalog10_sample[:,0], \n",
    "                                      \"prior\": prior_z_sample})\n",
    "twod_ppca_z_sample_varlogsigma_varlog10.plot.kde(bw_method=0.6, xlim=(-4,4), ylim=(0,6), lw=4.0)\n",
    "plt.rcParams.update({'figure.figsize': (3,3)})\n",
    "plt.rcParams.update({'font.size': 15})\n",
    "plt.gca().get_legend().remove()\n",
    "plt.savefig(\"ppca-twod-posterior-hmc-var-log10-var.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "twod_ppca_z_sample_varlogsigma_varlog5 = pd.DataFrame({\n",
    "                                       \"posterior\": twod_ppca_z_sample_hmclogsigmalog5_sample[:,0], \n",
    "                                      \"prior\": prior_z_sample})\n",
    "twod_ppca_z_sample_varlogsigma_varlog5.plot.kde(bw_method=0.6, xlim=(-4,4),ylim=(0,6), lw=4.0)\n",
    "plt.rcParams.update({'figure.figsize': (3,3)})\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "plt.gca().get_legend().remove()\n",
    "plt.savefig(\"ppca-twod-posterior-hmc-var-log5-var.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "twod_ppca_z_sample_varlogsigma_varlog2 = pd.DataFrame({\n",
    "                                       \"posterior\": twod_ppca_z_sample_hmclogsigmalog2_sample[:,0], \n",
    "                                      \"prior\": prior_z_sample})\n",
    "twod_ppca_z_sample_varlogsigma_varlog2.plot.kde(bw_method=0.6, xlim=(-4,4),ylim=(0,6), lw=4.0)\n",
    "plt.rcParams.update({'figure.figsize': (3,3)})\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "plt.rcParams.update({\"legend.loc\":\"upper right\"})\n",
    "plt.gca().get_legend().remove()\n",
    "plt.savefig(\"ppca-twod-posterior-hmc-var-log2-var.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "twod_ppca_z_sample_varlogsigma_var1.plot.kde(bw_method=0.6, xlim=(-4,4))\n",
    "plt.savefig(\"ppca-twod-posterior-hmc-var-logsigma-var1.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAANoAAADCCAYAAAAvmNwtAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAAAhcElEQVR4nO2de3wc5XX3v2dmV7fVzZbkq2xkAr5hg3GMKRhMCRCIoaQEwp3gmrdOeEkKaZqEkoYkfNK8NE1S6AskJZBwC07KJYRQcAHjBCgXYxsIxtiGYGPLNrIsy9bNknZnTv+Y3dVtJa1l7Y5m9Xw/n/3s7OwzM2el/e05c57nPI+oKgaDIbNYfhtgMIwGjNAMhixghGYwZAEjNIMhCxihGQxZwAjNYMgCIb8NSIfKykqtqanx2wyDoQ/r1q3bq6pVg7ULhNBqampYu3at32YYDH0QkY/SaWdCR4MhCxihGQxZwAjNYMgCgbhHM/hDNBqltraW9vZ2v03xnYKCAqqrqwmHw0M63ggtwKirrH1mGzNPmkjJ2IJhP39tbS0lJSXU1NQgIsN+/qCgqjQ0NFBbW8u0adOGdA4TOgaYxro21vx+K6sf2pSR87e3t1NRUTGqRQYgIlRUVByWZzdCCzBOzAWgrakzY9cY7SJLcLh/ByO0AOPGvFpCo4WRjxFagIl1OoDxOkHACC3ARJNC89mQEcqyZcsYN24cc+bMGbBdTU0Nc+fOZd68eSxYsCAjthihBRgn6t2jiWWUloqlS5eycuXKtNquXr2at956K2ND/YzQAozrjo75Xt5++20WL17M7NmzsSwLEeHmm28e9LjFixczduzYLFg4OKYfLcBkc2Kl7/3+XTbuahrWc86eVMp3/uqYAdu0t7dzySWX8MADD7Bw4UK+/e1v097ezve+9z1OPfVUmpub+xzzox/9iDPPPDNtO0SET3/604gIX/ziF1m+fPkhf5bBMEILMOrGn3PYsT3//PPMnz+fhQsXAnDssceycuVKRISXXnppWK7x8ssvM3nyZPbs2cNZZ53FzJkzWbx48bCcO0HGhCYivwDOA/ao6pz4vrHAb4AaYBtwsao2ZsqGXCfp0bKgtME8T6bYsGEDc+fOTb5ev3498+fPBxg2jzZ58mQAxo0bxwUXXMCaNWuCIzTgPuAO4IFu+24EVqnqrSJyY/z1NzNoQ06T8Gi5TEVFBS+88AIAW7Zs4fHHH+eVV14BGBaP1traiuu6lJSU0NrayrPPPpvW/d+hkrFkiKq+COzrtfuzwP3x7fuBv87U9UcDCY+Wy6HjZZddRktLC3PmzGH58uWsWLGCioqKtI896aST2Lx5M9XV1dx7773J95YsWcKuXbuoq6vjlFNO4bjjjmPhwoWce+65nHPOOcP+ObJ9jzZeVXfHtz8GxvfXUESWA8sBpk6dmgXTgoeOgqxjcXExv//974d07IoVK/p97+mnn05uv/3220M6/6HgW3pfvZ/jfr8pqnq3qi5Q1QVVVYNOyTAq6bpFy33BBZ1sC61ORCYCxJ/3ZPn6OcVo8Gi5QraF9iRwdXz7auB3Wb5+TpHosDYObeSTMaGJyArgVWCGiNSKyDXArcBZIvI+cGb8tWGoaK9nw4glY8kQVb2sn7fOyNQ1RxtdQ7CM0kY6ZqxjgDH3aMHBCC3AjIZ+tFzBCC3AjIaxjrmCEVqAyeZYxyCSbuHnypUrmTFjBkcddRS33pqZ/JwRWoAx92gDk07hp+M4XHfddTzzzDNs3LiRFStWsHHjxmG3xQgtwIwWR5bJws81a9Zw1FFHceSRR5KXl8ell17K7343/N27ph4twCTS+1mptH7mRvj4neE954S58JmBQ7VMF37u3LmTKVOmJF9XV1fz+uuvH9rnSAMjtCAzCrKO2Sj8zAZGaAHGTdSjZUNpg3ieTJHpws/JkyezY8eO5Ova2tpkIehwYoQWYBLJkFwuAM104ecJJ5zA+++/z9atW5k8eTK//vWvefjhhw/7vL0xyZAA09VhnbuxY6YLP0OhEHfccQdnn302s2bN4uKLL+aYY4Z/2gbj0QJMssM6h9P82Sj8XLJkCUuWLBnSNdLFeLQAo6ZMJjAYoQWY0RA65gpGaAFmNCRDcgUjtABj5gwJDkZoAcbcowUHI7QA4ybu0XI465gr+CI0EfmqiLwrIhtEZIWIDP9K56OArno0I7SRTtaFJiKTgb8DFsTn5LeBS7NtRy5gKqyDg1+hYwgoFJEQUATs8smOQNOVdTRKS0W6BZ3ZWPEz6yNDVHWniPwI2A4cBJ5V1WezbUcuYAqs+ydR0Pncc89RXV3NCSecwPnnn8/s2bNTtl+9ejWVlZUZs8eP0HEM3mIX04BJQERErkzRbrmIrBWRtfX19dk2MxB0ZR1zW2lDKfzMVkFnuvgx1vFMYKuq1gOIyOPAycBD3Rup6t3A3QALFizI7W/SEEmGjOqJTTK4avy/rPkXNu3bNKznnDl2Jt9cOPCqXUMt/Ny/f3/aBZ25uuLnduAvRKQIL3Q8A8jMCt05TndHpgoZ1JlvDLXw89FHH037GoFe8bM/VPV1EXkUWA/EgDeJey7DodE9CeKFj5lT2mCeJ1MMtfDzUAo6g77iZ7+o6neA7/hx7Vyix1whLl5HSY4x1MLPWCyWVkFntlb8NPVoAaZ76Oiq5qLOuOyyy3jyySeZM2cOlZWVaRd+di/odByHZcuW9SjoXLJkCffccw/t7e1ccMEFgCfOyy+/PCdW/DQMIz1CxxztSzucws+BCjpHzYqfhsOnR1o/N3WWMxihBZjudWi53pcWdIzQAkx3cZniz5GNEVqA6ZveN4xUjNACTO8Oa8PIxQgtwLijIOuYKxihBRgTOgYHI7QAY0LH4GCEFmBGQ4f14TBY4eeOHTs4/fTTmT17Nscccwy33357xmwxQgswJnTsn3RW8gyFQvz4xz9m48aNvPbaa9x5550ZWe0TjNACzWjpR8tU4efEiROTlQAlJSXMmjWLnTt3ZuQzpDXWMV6ceS/wjGou/0uDhbpg2YLraMY92sc/+AEd7w1v4Wf+rJlMuOmmAdtko/ATYNu2bbz55puceOKJQ/9AA5DuoOK7gL8B/l1EHgF+qaqbM2KRIW1UtUtoOfrzl43Cz5aWFi688EJuu+02SktLD9vmVKQlNFV9HnheRMqAy+LbO4CfAw+pajQj1hkGRF3Fsi3AzbhHG8zzZIpMF35Go1EuvPBCrrjiCj73uc9l4BN4pF0mIyIVwJXAVXhV0b8CTgGuBv4yE8YZBkbVCx0T27lIJgs/VZVrrrmGWbNm8fd///eZ+xCkmQwRkd8CL+HNwfhXqnq+qv5GVb8CFGfSQEP/qCqWJcntXGSoK34OtpLnkiVLeOmll3jwwQd54YUXmDdvHvPmzetRpzacpOvRfq6qPSwQkXxV7VDVQ55xUkTKgXuAOXiVVMtU9dVDPc9oR12w8+JCy9F+tEwXfmbrByrd9P73U+w7HGHcDqxU1ZnAccB7h3GuUUsiGeJt+2yMYUAG9GgiMgGYjDd99/F0TbNUihdGHjLxhMpiYCmAqnYCnUM512inKxmSu6FjrjBY6Hg2niCqgZ90298MDDUNNQ2oB34pIscB64DrVbV1iOcbtbjdkyE5mt7PFQYUmqreD9wvIheq6mPDeM35wFficzzeDtwIfLt7IxFZDiwHmDp16jBdOsdwu4eOxqONZAYLHa9U1YeAGhHpk/9U1Z+kOGwwaoFaVU100z+KJ7Te5zZTgg+CKsmso7lJG9kMFjpG4s/DlsJX1Y9FZIeIzIiPLjkDyMxIzhxHu3s0EzqOaAYLHf8j/vy9Yb7uV4BfiUge8CHe8C7DIeJlHb1kiGs82ogm3Q7rH4pIqYiERWSViNSnWmopXVT1LVVdoKrHqupfq2rjUM81WlHVHiNDMB5tRJNuP9qnVbUJOA/YBhwFfD1TRhnSIO7ATDKkf9Jd8XPZsmWMGzeOOXPmZMyWdIWWCDHPBR5R1QMZsseQJolQMRk65ujIkKGSTuFngqVLl7Jy5cqM2pOu0J4SkU3AJ4FVIlIFtGfOLMOgxEPF0TAyJNMrfi5evJixY8dmwvQk6ZbJ3CgiPwQOqKojIq14y+MafCIRKiYHFWfYo730n1vYu6NlWM9ZOaWYUy+ePmCbbBV+ZppDWU1mJl5/WvdjHhhmewxpkggVk8mQHPVo2Sj8zAbpTmXwIPAJ4C3Aie9WjND8o1cyJNP3aIN5nkyRjRU/s0G6Hm0BMFtNamvEkPRoodweVJzpFT+zRbrJkA3AhEwaYjhE4rqyTeFnStIp/Ny1a1fyGieddBKbN2+murqae++9d9g/R7oerRLYKCJrgI7ETlU9f9gtMqRF1z1a3KPlaId1Nlb8XLFixZDOfyikK7TvZtIIw6GTzDrauV1hnSukFTqq6h/xRoSE49tvAOszaJdhELRPP1r/Qtv5D19n3wMPZsMsQz+kO9bxb/HKWf4jvmsy8ESGbDKkQV+PlrpdtK6Opqeeou4HP8iWaYYUpJsMuQ5YBDQBqOr7wLhMGWUYHE1zCFbnhx92HdNpZozwi3SF1hGf2wOAeKe1uSnwkd6hY39jsGJ793ZtN5oiCb9IV2h/FJGb8CbpOQt4BBhaKsgwLPQOHd1+QsdYfZfQnIaGjNtlSE26QrsRb0Kdd4AvAk8D/5QpowyDk8gy2okO635Cxx4ebV/uerSbb76Z559/3m8z+iXdQcWuiDwBPKGq9Zk1yZAOmmY9Wmxv17/LydHQ0XEcbrnllkM+xrbtDFnUlwE9mnh8V0T2ApuBzfHq6oFrFAwZR930so5uUzOhqipvu3V4R99ng23btjFz5kyuuOIKZs2axUUXXURbWxs1NTV885vfZP78+TzyyCMsXbo0OZB41apVHH/88cydO5dly5bR0eGNseh9TDYZzKN9FS/beIKqbgUQkSOBn4rIV1X134Z6YRGxgbXATlU9b6jnGa10ebSBxzq6ra2Exo8nVl+P2zJ0oa2+7272fPTh4A0PgXFHHMnpS5cP2m7z5s3ce++9LFq0iGXLlnHXXXcB3jjI9eu97txE4WZ7eztLly5l1apVTJ8+nS984Qv89Kc/5YYbbuhzTDYZ7B7tKuCyhMgAVPVDvFVlvnCY174eMxX4kOmbDOlfaHbFWLAsnMMQmp9MmTKFRYsWAXDllVfy8ssvA3DJJZf0abt582amTZvG9OletcHVV1/Niy++mHw/1THZYDCPFlbVvb13qmq9iISHelERqcabFuGfgcyul5Oj9A4d+0vvu62t5NXUYBUX47a2Dfl66XieTCEiKV9HIpFUzQdkKMcMB4N5tIF6OA+n9/M24BuYuZuGTO/Qsb/0vtPWihUpwopEDit09JPt27fz6qvemioPP/wwp5xySr9tZ8yYwbZt2/jggw8AePDBBznttNOyYudADCa040SkKcWjGZg7yLEpEZHzgD2qum6QdstFZK2IrK2vN4nO3iQ92iBTGbitbVhFEezi4AptxowZ3HnnncyaNYvGxkauvfbaftsWFBTwy1/+ks9//vPMnTsXy7L40pe+lEVrUzPYBKqZyH8uAs4XkSVAAVAqIg+pao95Is2U4AOT8GhigViSMhmirou2tWFFIliRYtzWYK4jEgqFeOihh3rs27ZtW4/X9913X3L7jDPO4M033+xznt7HZJN0O6yHDVX9R1WtVtUa4FLghd4iMwxOwoOJCCKp0/tum3dP5gktghPA9H6ukHWhGYaHhAcTSzyPliJ0THgwKxLxkiEtwfNoNTU1bNiwwW8zDptDmQVr2FHVPwB/8NOGoJIMHaX/0LGH0IqKkh7OkH2MRwsoaYWOrT1Dx6EILVfnIjlUDvfvYIQWULqHjpYlKVeT6ePRWlsP6QtTUFBAQ0PDqBebqtLQ0EBBQcGQz+Fr6GgYOgkPJhLvwE11j9bWTWiRCMRiaDSK5OWldY3q6mpqa2sx3Svej051dfWQjzdCCyg9kyEpddbNoxVhFRUl91lpCi0cDjNt2rThMXiUY0LHgNJ1j+Z5tEGzjkmhmYSIHxihBZSuDmsZNOtoJ0JHusJJQ3YxQgsofbOO/QtNCguxIkU99hmyixFaQHG7h46W9JPeb8UqKkIsq5tHM6GjHxihBZTu9WhiScp6NKe1NSmw5D2aEZovGKEFFHW6CU1IWY/mphKaCR19wQgtoCRDx0SHdX+hY0JoJnT0FSO0gOImPJplDZB1bDMebYRghBZQuk9lMFA/WkJoUlAAlmU8mk8YoQUUt1uFtVippwzpITQRrKIi1AjNF4zQAkoidJQ0PRp44aNjQkdfMEILKH360QbJOoKXEDEezR+M0AJKz3u0viNDNBZDOzqSI0LAeDQ/MUILKN1nwUqV3k/OF1LUM3RUM6jYF4zQAkryHi0+qLh3NiQ5cr+4Z+hoso7+kHWhicgUEVktIhtF5F0RuT7bNuQCrqueyOKDinsPwUrM4Wj3SoaYfjR/8KPwMwZ8TVXXi0gJsE5EnlPVjT7YEljU1eTkqWIJGlOiThQEwla4Ry1aAuPR/MOPeR13q+r6+HYz3kIXk7NtR9BxHUXsLqE1dzaz+DeLOeuRs9i0b1My6dE7vW+E5g++3qOJSA1wPPB6ivfMlOAD4HbzaIrLjqZayvPLERG+9fK3kivHWMXFyWOsiCe00T7Zjh/4JjQRKQYeA25Q1abe76vq3aq6QFUXVMUX0jN0oY4i8f9efXs9juPw3ZO/y9cWfI0tjVvYtPMtoG/oiCp68KAPFo9ufBFafMmnx4BfqerjftgQdLp7tI/bPibfymfhhIWcfcTZVBZW8vZWb/WV3qEjmIHFfuBH1lGAe4H3VPUn2b5+rpBIhuw9uJf9HY2UhssQEcJ2mLNrzmZ3vbc6Z0qhmfu0rOOHR1uEt5Lop0TkrfhjiQ92BBrX9ZIha+vW4opLkd01AuSsI84i3BFDQ3aPORxNTZp/ZD29r6ovAzJoQ8OAJELHtR+vxbIihKVLUPOq5rHGKaAzP9ZjtUwTOvqHGRkSUNyYYtkW6+rWUV5U1mOso23ZVNsVtIQd3G6z9hiP5h9GaAHFiblgu3yw/wMqImNxoj0HO46njNawy/uN7yf3GY/mH0ZoAcWJubSrl6avKq7CcXr2jY1x8mnLg1d2vZLcZ5Ih/mGEFlCcmEur00KBXUBVcQVurKdHCx2MYkUiPYWWCB3NCP6sY4QWUJyo0uQc4Liq4wiHQ308mtN0gKKK8ayvW8/B9gNAd49mQsdsY4QWUDqjUZqdJj454ZPYIauPR3Mb6qls3U6n28n6f58Fv7kSad4B4bDxaD5ghBZQWjvacCTGgvELsGxBFVzH9YZYPfV1nJY2xheECGPxyrQT4MM/ws9OwS4Im2SIDxihBZSDHe2o7TC3ci52yPs3Oo7Caz/FfeXngFBw+t8xf+IJvJJnwXWvQ+XRiNOM+/H7A5/cMOwYoQWUzs4opYUlFIQKsOLlMu6W1fDst3CqzwTAGjOGkyedzAf7P2BPKARL/wu7MA/3g/+B2rV+mj/qMEILIM2dzbgxpSIyFqDLoz1xPYybjXPi1739ZWUsmrQIgFd3vQr5JcjEGbhuPjx8CTR+5M8HGIUYoQWQ9XXrsVyb8SXjAbC1HQDXKoTLVuC0Rb39ZeUcPeZoKgoqkmn+UEUVscJp4EY9scUzkobMYoQWQNZ8vIaQhhlfWgVODGv9vQA4S26D8qnEGvYCYI8pxxKLkyadxGu7X8NVF7uqEmd/M1z8ADS8D4/8DTgxHz/N6MAILYCs2f0GITePgsJ8eO5m7D1/AsAZfzwAsT1eRXp4vOfxTp50Mvva9/HevvcIVVYS27cPPeJUOPfH8OdV8N//6M8HGUUYoQWM+rZ6ttZvAyCvfj28difW9E8B8fGPQGzPHqySkmQH9aLJi7DF5rltzxGqrALHwdm/Hz65FE76Mqy5G16/24dPM3rwYxYsw2GwesdqQo5XEhPe9BuYeybheVfBGxuIdjgAxOrqCI0blzxmTP4Y5o87kce3PMW4nZdzPPDVu1bxXmQ8Ta2L+SGvceoz3+D6lY28U7SQ8qI8KiJ5TB1bxLTKCNMqI8yaWEpVSb4fHzknMEILGKu2r2JqeBIA4bKxcNEPyd/tvdd5MIaq0lq7i9aicn64chMbdjXx7s4DHLCnUDj5FX694wPmWkJpy16mT5lCWXUxL3MLR/35ev618zZuq7qDjU41uw+089qHDbR1OslrTyorYG51GcdWl3NcdTnHTimjtCDsx58hcEgQZkRasGCBrl1r+n12tezinMfO4ZrdVVh/vo4Tzy6iY0wBf96yiwOv76ChJEpdRxMn7VjH3qJS9hWVUGi55ONgu1Hc6EEsHajmVsmzXMLF5eRFSgjnF2AVRoiGIzRLPnXRMB+1Wuxot2mxI7SESpg8fizzpo5l3tRy5lWXM3NiCWF79NyRiMg6VV0waDsjtJGDE4vS2thIS2MDLY37aNm3j9b4dlNDA9t3vEO0LUp+zE55vIoFeYWU7G8kPH4i5UcfRX5BAeH8fML5Bby9fwNv7F3H5a/aFB5zDMVnnNF1rOsSa9xF558eJ9reQef444kWTuBgawsHDxygrWk/nSlmz3LtMM2hYvZbxTSHijmYV0p51Tiqqycxa/oRfHJWDUdUlfSo9M4l0hWaL6GjiJwD3A7YwD2qeqsfdmQLdV3amg7Qsq/BE9G+fXEhNSSF1NK4j4NNffu0VCyi4QJK7QPsLO2kMKLsbTudmuhYmudNoOYTk5gxpYrX7vqQE8+fzsyij6i99v8y9Z++T2Thwh7nmt9xgCee+Czh15uoaWzmyM9e1NfYlivgsWtg6woYdzKcfhPUnAIiRDs7ONh0gNb9jbQ0NNC0t57mhj001dfTUFfHgb07cRregwZgE2x7HrYCB0MRnKJywmVjKa0cx4RJEzjiiGqOmDqZsqpx5EciOSvEBFkXmojYwJ3AWUAt8IaIPBmkKcGdWJTO9nY6Wltpb27iYO9HUxNtTQdobdxHc2MDbfsbcR2n11kEikpwCkpoDxfTFDmS+oJ86t18Wu0IIVs5PvwhF0TeZK68yBcnTOD9/ELuOG0F1oZ83nhqK9+49jTCeZ53+1NpHU0NHbSu/x8kHKbw2GP72F2WX8Yti27hjaeuZeKb69my6x2mT5rbs1FxFXzhd7D+AXjh+3D/eVA1C465gPC0xYQnzaO0chwclfpvE+vspLmhnsY9e3j/wx1s3VZLZ10d0f0NdNbtoK12I9vfdNgOvJT4e9p5aKScvLIKisrLKSkfQ9nYcioqKqisGktxWTlFZWXkF0UIFxRgWak9+kjGD4+2EPhAVT8EEJFfA58F+hXavr0N/OJn9wEkZ9lNhryqaI9niG91bSffc1HHQR0HXO9Z3a5t3G6vXQdiUTTagUY7INqBRjsh2gFub9H0RMIhCNloKIRr2zhlJbiWhYZsCHnPli1YAtHCTpqKP6Ik1MEkq50iaaMguheJteII/KGwlJsiR9Mag5uqbiWyrZh31tYyZkJRUmTNL6ymLNTB9jfasDZtJ3L6VVgFBSltW1y9GL34OkJv/H+ev/4SHpk1kUllU2g/80TK88sJWSFssbHKyrDO/3/IjtdgxxpYexuLX7yVMhUonwLlR0DJRCgohfxSyIuAFSJkhRhj2YyxbI6cYsMRJSClwNGerQejbK9vYmddEw2NzTQdaKO1pY3Otnba67YS3RWj2XXYPcAtjWuH0VA+5OUjeYVIOB8J5yF2CCsUwrLDiG1jh8NYdggJhcAKIbbteU6Rbs9WfDXH+Gviz1Ziv+XNJCXSNaPUEJyvH0KbDOzo9roWOLF3IxFZDiwHqB5TRuPqR4fNAAcLVywcsXCxcMXGTW7H38PCEZuoFaZTIkStcqL5YaIFYaJWmKlWPcvyVlJkRykIxSi0oxTaUfIth0OJglbmF/H1MZW99ubFH1AUKuKECSdwzfTlvPLPe9nNFuyQxRlLZyVb7/nJj6lqLKLumL9l4ycupTDPZiH9s/i8a/loTS2nP/JbeGcXjrWLyyrX9X+ABVRV8sjcGyjbvxv2bYXGrbD9FWhvgo4mULf/47tRAhwTfyQ/6tj4I44qdLo2B50wbbEwbfHn3TKRZ/I+g9vZnvzxs9o7CLe2YblN2Opg42Cri6Xes61OfH969mWKrCdDROQi4BxV/T/x11cBJ6rql/s7Zu5x8/S3//UcgrdEUeKbnFiyyIo/47VALO9Hx/vVAsHy2lkWYlnec/w0yd+pxI9a4jjo0aa7eEQg7LRjtdbhXcyKn6DrV7Dva1K+3xprY1/HAULhImzLxhabUNwz2GKTZ+dhiYW6yoH6g+QVhsgvCiUHEgN01u5EwiGiVj6dmodlCaWVhYP+L5ymJpymJnBdZPJEDnQewHG9mbMcdfrM0T8+Mp48O6/viVQh1u55ejfmic6NdT1Ste+7c/A2dh6UpV4PRVVxXCXmKlHHxXGVqOPtA3Dj0Yyr8QhHFdf16vdc10VVUdeNzybmva+qqBN/L2lfN7sUjpl55IhNhuwEpnR7XR3f1y/54RBHVY+w+fdDEcg/8rBPE8krIlLU26P1RSyhfHxRyvfyqr0vXxhI3SI1dmkpdmlp8nVl4eB2pDZOIDy4sDOJiBCyhZANBeGRdw/nR4fHG8DRIjJNRPKAS4EnfbDDYMgafsxUHBORLwP/jZfe/4WqvpttOwyGbOJLP5qqPg087ce1DQY/GD1jZQwGHzFCMxiyQCDGOopIM7DZbzvSoBLY67cRaRAEO4NgI8AMVS0ZrFFQymQ2p9NX4TcistbYOTwEwUbw7EynnQkdDYYsYIRmMGSBoAgtKBNaGDuHjyDYCGnaGYhkiMEQdILi0QyGQBM4oYnI10RERWSII2Azh4j8q4hsEpE/ichvRaTcb5u6IyLniMhmEflARG70255UiMgUEVktIhtF5F0Rud5vmwZCRGwReVNEnhqoXaCEJiJTgE8D2/22pR+eA+ao6rHAFmDEzEzarbL9M8Bs4DIRme2vVSmJAV9T1dnAXwDXjVA7E1wPvDdYo0AJDfg34Bv0KV4aGajqs6qaKMB6Da8EaKSQrGxX1U4gUdk+olDV3aq6Pr7djPclTl2E5jMiUg2cC9wzWNvACE1EPgvsVNW3/bYlTZYBz/htRDdSVbaPyC9wAhGpAY4HXvfZlP64De+Hf9Dy7RE1MkREngcmpHjrW8BNeGGjrwxko6r+Lt7mW3gh0K+yaVsuISLFwGPADara5Lc9vRGR84A9qrpORP5ysPYjSmiqemaq/SIyF5gGvB2fZqAaWC8iC1X14yya2K+NCURkKXAecIaOrL6TQ65s9wsRCeOJ7Feq+rjf9vTDIuB8EVkCFAClIvKQql6ZqnEg+9FEZBuwQFVH1KDT+HyVPwFOU9V6v+3pjoiE8BI0Z+AJ7A3g8pFWdCveL+n9wD5VvcFnc9Ii7tH+QVXP669NYO7RAsIdeBM9PScib4nIz/w2KEE8SZOobH8P+M+RJrI4i4CrgE/F/4Zvxb1GoAmkRzMYgobxaAZDFjBCMxiygBGawZAFjNAMhixghGYwZAEjNIMhCxihGQxZwAjNYMgC/ws36/t3VHvUWwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 216x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "twod_ppca_z_sample_varlogsigma_var2.plot.kde(bw_method=0.6, xlim=(-4,4))\n",
    "plt.savefig(\"ppca-twod-posterior-hmc-var-logsigma-var2.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> img/pinwheel_figs/.ipynb_checkpoints/gmmvae_pinwheel-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "from scipy.special import softmax\n",
    "import matplotlib.cm as cm\n",
    "import numpy.random as npr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "train_data = np.load('out_pinwheel_id_gmmvae20200604140153791190_train_data.npy')\n",
    "train_pred = np.load('out_pinwheel_id_gmmvae20200604140153791190itr47000_train_pred.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "train_pred_label = softmax(train_pred, axis=1).argmax(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(50000, 2)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train_data.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0, 1, 4, ..., 4, 1, 1])"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train_pred_label"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "sample = npr.choice(50000, 500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.scatter(train_data[sample,0], train_data[sample,1], \n",
    "            c=train_pred_label[sample], cmap=cm.Set3)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"pinwheel_idgmmvae.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "gmmvae_train_pred_label = np.ones(50000)*3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.scatter(train_data[sample,0], train_data[sample,1], \n",
    "            c=gmmvae_train_pred_label[sample], cmap=cm.Set3)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"pinwheel_gmmvae.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

